Algebraic Temporal Blocking for Sparse Iterative Solvers on Multi-Core CPUs

Sparse linear iterative solvers are essential for many large-scale simulations. Much of the runtime of these solvers is often spent in the implicit evaluation of matrix polynomials via a sequence of sparse matrix-vector products. A variety of approaches has been proposed to make these polynomial evaluations explicit (i.e., fix the coefficients), e.g., polynomial preconditioners or s-step Krylov methods. Furthermore, it is nowadays a popular practice to approximate triangular solves by a matrix polynomial to increase parallelism. Such algorithms allow to evaluate the polynomial using a so-called matrix power kernel (MPK), which computes the product between a power of a sparse matrix A and a dense vector x, or a related operation. Recently we have shown that using the level-based formulation of sparse matrix-vector multiplications in the Recursive Algebraic Coloring Engine (RACE) framework we can perform temporal cache blocking of MPK to increase its performance. In this work, we demonstrate the application of this cache-blocking optimization in sparse iterative solvers. By integrating the RACE library into the Trilinos framework, we demonstrate the speedups achieved in preconditioned) s-step GMRES, polynomial preconditioners, and algebraic multigrid (AMG). For MPK-dominated algorithms we achieve speedups of up to 3x on modern multi-core compute nodes. For algorithms with moderate contributions from subspace orthogonalization, the gain reduces significantly, which is often caused by the insufficient quality of the orthogonalization routines. Finally, we showcase the application of RACE-accelerated solvers in a real-world wind turbine simulation (Nalu-Wind) and highlight the new opportunities and perspectives opened up by RACE as a cache-blocking technique for MPK-enabled sparse solvers.

==> plots/Trilinos_Gmres_MG_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import sys\n",
    "if sys.version_info[0] < 3: \n",
    "    from StringIO import StringIO\n",
    "else:\n",
    "    from io import StringIO\n",
    "from itertools import islice\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import tikzplotlib\n",
    "\n",
    "\n",
    "def find_matching_lines(file, string):\n",
    "    curLineNum=0\n",
    "    lineNums=[];\n",
    "    with open (file, \"r\") as myfile:\n",
    "        for line in myfile:\n",
    "            if string in line:\n",
    "                lineNums.append(curLineNum)\n",
    "            curLineNum = curLineNum+1\n",
    "\n",
    "    lineNums.append(curLineNum+1)\n",
    "    return lineNums\n",
    "                \n",
    "def pandas_read_range(file, start_linenum, end_linenum):\n",
    "    df = pd.read_csv(file, skiprows=start_linenum+1, nrows=(end_linenum-start_linenum)-1) #-1 since header is not included here\n",
    "    fp = open(file)\n",
    "    for i, line in enumerate(fp):\n",
    "        if i == start_linenum:\n",
    "            header_dict=parseHeader(line)\n",
    "    fp.close()\n",
    "    return (header_dict, df)\n",
    "            \n",
    "def parseHeader(line):\n",
    "    header = re.split(',', line)\n",
    "    header_num_keys = len(header)\n",
    "    header_keys=[]\n",
    "    header_vals=[]\n",
    "    for key_id in range(0, header_num_keys):\n",
    "        cur_header_key = re.split('=', header[key_id])\n",
    "        header_keys.append(cur_header_key[0].rstrip().lstrip())\n",
    "        header_vals.append(cur_header_key[1].rstrip().lstrip())\n",
    "\n",
    "    header_dict=dict(zip(header_keys, header_vals))\n",
    "    return  header_dict\n",
    "\n",
    "def findMatchHeaderIds(headers, headerFilter):\n",
    "    matchedIdx=[]\n",
    "    numHeaders=len(headers)\n",
    "    for i in range(numHeaders):\n",
    "        headerSet = set(headers[i])\n",
    "        filterSet = set(headerFilter)\n",
    "        allFilterTrue=True\n",
    "        for name in headerSet.intersection(filterSet):\n",
    "            #print(headers[i][name])\n",
    "            pattern = re.compile(headerFilter[name])\n",
    "            #pattern.match(string)\n",
    "            if(bool(pattern.match(headers[i][name]))==False): #(headers[i][name] != headerFilter[name]):\n",
    "                allFilterTrue=False\n",
    "        if(allFilterTrue):\n",
    "            matchedIdx.append(i)\n",
    "    return matchedIdx\n",
    "\n",
    "def createLegends(legendKeys, headerDict): #headerDict, filterDict):\n",
    "    #headerSet = set(headerDict)\n",
    "    #filterSet = set(filterDict)\n",
    "    #legendKeys = list(headerSet ^ filterSet)\n",
    "    legendStr = \"\"\n",
    "    for el in legendKeys:\n",
    "        legendStr+=el+\"=\"+headerDict[el]+\", \"\n",
    "    #print(legendStr)\n",
    "    return legendStr.rstrip(', ')\n",
    "    \n",
    "\n",
    "def createPlot(axs, dfs, df_main_header_strings, xFeature, yFeature, legendKeys, headerFilter, tikzFileName):\n",
    "    #Now plot\n",
    "    #xFeature=\"Iter\"\n",
    "    #yFeature=\"errNorm\"\n",
    "    #legendKeys=[\"Matrix\", \"Precon subtype\", \"Polynomial Degree\"]\n",
    "    #set filters\n",
    "    #headerFilter = {'Matrix': 'af_shell10', 'Precon type': 'RELAXATION', 'Threads': '20', 'Polynomial Degree': '40|80'}\n",
    "    matchedIdx=findMatchHeaderIds(df_main_header_strings, headerFilter)\n",
    "    #print(matchedIdx)\n",
    "    legendStrs=[]\n",
    "    for i in matchedIdx:\n",
    "        #dfs[i].plot(x=xFeature,y=yFeature, style='.-', ax=axs)\n",
    "        axs.plot(dfs[i][xFeature], dfs[i][yFeature], '.-')\n",
    "        legendStrs.append(createLegends(legendKeys, df_main_header_strings[i])) #df_main_header_strings[i], headerFilter))\n",
    "        #tikzplotlib.save(tikzFileName)\n",
    "    axs.set_xlabel(xFeature, fontsize=16)\n",
    "    axs.set_ylabel(yFeature, fontsize=16)\n",
    "    #axs.legend(legendStrs)\n",
    "    axs.legend(\"\", frameon=False)\n",
    "    return legendStrs\n",
    "    #axs.legend(legendStrs, bbox_to_anchor=(1.0, 1.0))\n",
    "\n",
    "       \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#plot for GMRES paper. Only performance\n",
    "\n",
    "import operator\n",
    "import math\n",
    "import numpy as np\n",
    "\n",
    "def MG_instance(preconType, sweeps):\n",
    "    #plot for all matrix\n",
    "    date=\"6_Sept_2022\"\n",
    "    machine=\"horeka\"\n",
    "    threads=\"38\"\n",
    "    folder_wo_RACE=\"/Users/ud15idid/MPK_iterative_solvers/plots/\"+machine+\"/amg_results/\"+date+\"/\"\n",
    "    folder_w_RACE=\"/Users/ud15idid/MPK_iterative_solvers/plots/\"+machine+\"/amg_results_w_RACE/\"+date+\"/\"\n",
    "\n",
    "    tikzFileName=\"tikzOut.tex\"\n",
    "\n",
    "    folders=[folder_wo_RACE, folder_w_RACE]\n",
    "    titles=[\"wo RACE\", \"w RACE\"]\n",
    "    tikzFileNames=[\"AMG_allMatrices_wo_RACE.tex\", \"AMG_allMatrices_w_RACE.tex\"]\n",
    "    ctr=0\n",
    "\n",
    "    #matrices=['F1', 'parabolic_fem', 'FreeBosonChain-18', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'dielFilterV3real', 'ML_Geer', 'thermal2']\n",
    "    #matrices=['F1', 'parabolic_fem', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'ML_Geer', 'thermal2']\n",
    "    #matrices=['G3_circuit', 'thermal2', 'af_shell7', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10',\n",
    "    #          'ML_Geer', 'Flan_1565']\n",
    "    matrices=['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10',\n",
    "              'ML_Geer', 'Flan_1565']\n",
    "\n",
    "\n",
    "    #preconType=\"gs2_2\"\n",
    "    #sweeps=\"2\"\n",
    "    RACEpower=\".*\"\n",
    "\n",
    "    #matrices=['ML_Geer']\n",
    "    #study convergence and performance\n",
    "    xFeature=[\"Matrix\"]\n",
    "    fixedFeature={'Iter':(operator.eq,1000)} #only one feature allowed\n",
    "    #fixedFeature={'Iter':(operator.eq,5000), 'errNorm':(operator.le,1e-12)}\n",
    "    #yFeature=('errNorm', 'min') #the column and the reduction operator\n",
    "    yFeature=\"Total_time\" #the column to plot\n",
    "    #yFeature=\"errNorm\"\n",
    "    #best configuration is chosen depending on min. value of err*Solve_time \n",
    "    #Note: not Total_time, because pre-processing overhead decreases with high iterations \n",
    "\n",
    "    legendKeys=[\"Matrix\", \"Precon type\", \"solverType\", \"sweeps\", \"power\"]\n",
    "    #set filters\n",
    "\n",
    "    #time contributions to plot\n",
    "    time_contribs=[\"GMRES:ortho\", \"GMRES:spmv\", \"GMRES:Prec\"]\n",
    "\n",
    "    fig, axs = plt.subplots(figsize=(12, 8))\n",
    "    legends=['w/o RACE', 'RACE']\n",
    "    ctr=0\n",
    "\n",
    "    all_yData=[]\n",
    "    all_timeData=[]\n",
    "    all_chosenPower=[]\n",
    "    for folder in folders:\n",
    "        #for rcm in [\"\", \"_RCM\"]:\n",
    "        for rcm in [\"\", \"\"]:\n",
    "            yData=[]\n",
    "            chosenPower=[]\n",
    "            timeData=[None] * len(time_contribs)\n",
    "            for contribIdx in range(0,len(time_contribs)):\n",
    "                timeData[contribIdx] = [] #make empty list\n",
    "\n",
    "            matrices_w_data=[]\n",
    "            chosenSolveTime=[]\n",
    "            #matrixNames=[]\n",
    "            #find result files for matrices\n",
    "            #os.chdir(folder)\n",
    "            for matrix in matrices:\n",
    "                matrix=matrix+rcm\n",
    "                print(matrix)\n",
    "                #headerFilter = {'Precon type': matrices[matrix]['Precon type'], 'Precon subtype': matrices[matrix]['Precon subtype'], 'Threads': '38', 'restartLength': matrices[matrix]['restartLength'], 'solverType': matrices[matrix]['solverType']}\n",
    "                headerFilter = {'Precon type': preconType, 'Threads': threads, 'power': RACEpower, 'sweeps': sweeps}\n",
    "                file=folder+matrix+\".txt\"\n",
    "                #matrix=os.path.splitext(file)[0]\n",
    "                #matrixNames.append(matrix)\n",
    "                matchLineNums=find_matching_lines(file, \"Matrix=\")\n",
    "                numMatches=len(matchLineNums)\n",
    "\n",
    "                dfs=[]\n",
    "                df_main_header_strings=[]\n",
    "\n",
    "                for i in range(1,numMatches):\n",
    "                    (header, df) = pandas_read_range(file, matchLineNums[i-1], matchLineNums[i]-1)\n",
    "                    dfs.append(df)\n",
    "                    df_main_header_strings.append(header)\n",
    "\n",
    "\n",
    "                #print(df_main_header_strings[20]['Matrix'])\n",
    "\n",
    "                #df = pd.read_csv(file)\n",
    "                #df.head(100)\n",
    "                #dfs[0].head()\n",
    "\n",
    "\n",
    "                locCtr=0\n",
    "                #add totalTime to dfs\n",
    "                for df in dfs:\n",
    "                    df['Total_time'] = df['Solve_time']+df['Precon_setup'] #+df['RACE_setup']\n",
    "                    if 'RACE_setup' in df.columns:\n",
    "                        df['Total_time'] += df['RACE_setup']\n",
    "                    df['err_time_slope'] = df['errNorm'].diff()/df['Solve_time'].diff() #ranking cirteria\n",
    "                    #print(df['ranking_slope'])\n",
    "                    #print(df_main_header_strings[locCtr])\n",
    "                    locCtr+=1\n",
    "\n",
    "                #now filter based on header\n",
    "                matchedIdx=findMatchHeaderIds(df_main_header_strings, headerFilter);\n",
    "\n",
    "                curSolveTime=[]\n",
    "                curYVals=[]\n",
    "                timeVals=[None] * len(time_contribs)\n",
    "                for contribIdx in range(0,len(time_contribs)):\n",
    "                    timeVals[contribIdx] = [] #make empty list\n",
    "\n",
    "                #filter feature depending on fixedFeature and yFeature\n",
    "                for feature in fixedFeature:\n",
    "                    featureOp=fixedFeature[feature][0]\n",
    "                    featureVal=fixedFeature[feature][1]\n",
    "\n",
    "                    for i in matchedIdx:\n",
    "                        df=dfs[i]\n",
    "                        #print(df.head())\n",
    "                        filteredDf = df[featureOp(df[feature],featureVal)]\n",
    "                        #print(filteredDf.head())\n",
    "                        yFeatureOp=yFeature[1]\n",
    "                        curYVals.extend(filteredDf[yFeature].values)\n",
    "                        curSolveTime.extend(filteredDf['Solve_time'].values)\n",
    "                        for contribIdx in range(0,len(time_contribs)):\n",
    "                            timeVals[contribIdx].extend(filteredDf[time_contribs[contribIdx]].values)\n",
    "\n",
    "\n",
    "                if (len(curYVals)!=1):\n",
    "                    print(curYVals)\n",
    "                    print(\"Warning: More than one matches. Taking minimum.\") \n",
    "\n",
    "                #always take min, because it is time\n",
    "                #minTime=np.min(np.array(curYVals))\n",
    "                minIndex = np.argmin(np.array(curYVals))\n",
    "                print(\"chosen index \", minIndex)\n",
    "                #print(\"chosen rank \", curRanking[minErrIndex])\n",
    "                chosen_header=df_main_header_strings[matchedIdx[minIndex]]\n",
    "                print(\"chosen setting \", chosen_header)\n",
    "                curPower=1\n",
    "                if \"power\" in chosen_header:\n",
    "                    curPower=chosen_header[\"power\"]\n",
    "                print(\"chosen power \", curPower)\n",
    "                chosenPower.append(curPower)\n",
    "                print(\"chosen yValue \", curYVals[minIndex])\n",
    "                print(\"chosen solve time \", curSolveTime[minIndex])\n",
    "                chosenSolveTime.append(curSolveTime[minIndex])\n",
    "                matrices_w_data.append(matrix)\n",
    "                yData.append(curYVals[minIndex])\n",
    "                for contribIdx in range(0,len(time_contribs)):\n",
    "                    timeData[contribIdx].append(timeVals[contribIdx][minIndex])\n",
    "\n",
    "            print(yData)\n",
    "            print(timeData)\n",
    "            print(\"chosen Solve Time \", chosenSolveTime)\n",
    "            all_yData.append(yData)\n",
    "            all_timeData.append(timeData)\n",
    "            all_chosenPower.append(chosenPower)\n",
    "            #plt.plot(matrices_w_data, yData, '.-', label=legends[ctr])\n",
    "            ctr=ctr+1\n",
    "\n",
    "            print(\"matrices w data\", matrices_w_data)\n",
    "    #yToPlot=np.array(all_yData[0])/np.array(all_yData[1])\n",
    "    yToPlot=[]\n",
    "    ctr=0\n",
    "    for y in all_yData[0]:\n",
    "        if math.isnan(float(y)):\n",
    "            all_yData[0][ctr]=np.inf\n",
    "        ctr=ctr+1\n",
    "    ctr=0   \n",
    "    for y in all_yData[1]:\n",
    "        if math.isnan(float(y)):\n",
    "            all_yData[1][ctr]=np.inf\n",
    "        ctr=ctr+1\n",
    "\n",
    "    #plt.bar(matrices_w_data, all_yData[0])\n",
    "    #wo_RACE_list = [plt.bar(matrices_w_data, all_yData[0], align='edge', width=-0.2)]\n",
    "    #w_RACE_list = [plt.bar(matrices_w_data, all_yData[1], align='edge', width=0.2)]\n",
    "\n",
    "    baseTime_wo_rcm=np.array(all_yData[0])\n",
    "    baseTime_w_rcm=np.array(all_yData[1])\n",
    "    baseTime = np.minimum(baseTime_wo_rcm, baseTime_w_rcm) #np.ones(len(all_yData[0]))\n",
    "    isRCMmins = (baseTime == baseTime_w_rcm)\n",
    "    ortho_time=np.zeros(len(baseTime_wo_rcm))\n",
    "    spmv_time=np.zeros(len(baseTime_wo_rcm))\n",
    "    prec_time=np.zeros(len(baseTime_wo_rcm))\n",
    "    ctr=0\n",
    "    for rcmMin in isRCMmins:\n",
    "        idx=0\n",
    "        if rcmMin:\n",
    "            idx=1\n",
    "        ortho=np.array(all_timeData[idx][0])[ctr]\n",
    "        ortho_time[ctr]=ortho\n",
    "        spmv=np.array(all_timeData[idx][1])[ctr]\n",
    "        spmv_time[ctr]=spmv\n",
    "        prec=np.array(all_timeData[idx][2])[ctr]\n",
    "        prec_time[ctr]=prec\n",
    "        ctr=ctr+1\n",
    "\n",
    "    misc_time=(baseTime-(ortho_time+spmv_time+prec_time))\n",
    "\n",
    "    barWidth=0.3\n",
    "\n",
    "    #normalize all time\n",
    "    ortho_time = ortho_time/baseTime\n",
    "    spmv_time = spmv_time/baseTime\n",
    "    prec_time = prec_time/baseTime\n",
    "    misc_time = misc_time/baseTime\n",
    "\n",
    "    wo_RACE_list = [plt.bar(matrices_w_data, misc_time, align='edge', width=-barWidth, color=\"#bdd7e7\"),\n",
    "                    plt.bar(matrices_w_data, ortho_time, bottom=misc_time, align='edge', width=-barWidth, color=\"#6baed6\"),\n",
    "                    plt.bar(matrices_w_data, spmv_time, bottom=(ortho_time+misc_time), align='edge', width=-barWidth, color=\"#3182bd\"),\n",
    "                    plt.bar(matrices_w_data, prec_time, bottom=(ortho_time+misc_time+spmv_time), align='edge', width=-barWidth, color=\"#08519c\")\n",
    "                   ]\n",
    "    prec_wo_race=prec_time\n",
    "\n",
    "    #idx=1\n",
    "    #ortho_time=(np.array(all_timeData[idx][0])+np.array(all_timeData[idx][1]))\n",
    "    #spmv_prec_time=(np.array(all_timeData[idx][2])+np.array(all_timeData[idx][3])+np.array(all_timeData[idx][4]))\n",
    "    #misc_time=((np.array(all_yData[idx])-(ortho_time+spmv_prec_time)))\n",
    "    raceTime_wo_rcm=np.array(all_yData[2])\n",
    "    raceTime_w_rcm=np.array(all_yData[3])\n",
    "    raceTime = np.minimum(raceTime_wo_rcm, raceTime_w_rcm) #np.ones(len(all_yData[0]))\n",
    "    isRCMmins = (raceTime == raceTime_w_rcm)\n",
    "    ortho_time=np.zeros(len(raceTime_wo_rcm))\n",
    "    spmv_time=np.zeros(len(raceTime_wo_rcm))\n",
    "    prec_time=np.zeros(len(raceTime_wo_rcm))\n",
    "    chosen_power_selected=np.zeros(len(raceTime_wo_rcm), dtype=int)\n",
    "\n",
    "    ctr=0\n",
    "    for rcmMin in isRCMmins:\n",
    "        idx=2\n",
    "        if rcmMin:\n",
    "            idx=3\n",
    "        ortho=np.array(all_timeData[idx][0])[ctr]\n",
    "        ortho_time[ctr]=ortho\n",
    "        spmv=np.array(all_timeData[idx][1])[ctr]\n",
    "        spmv_time[ctr]=spmv\n",
    "        prec=np.array(all_timeData[idx][2])[ctr]\n",
    "        prec_time[ctr]=prec\n",
    "        chosen_power_selected[ctr] = all_chosenPower[idx][ctr]\n",
    "        ctr=ctr+1\n",
    "\n",
    "    misc_time=(raceTime-(ortho_time+spmv_time+prec_time))\n",
    "    #normalize all time\n",
    "    ortho_time = ortho_time/baseTime\n",
    "    spmv_time = spmv_time/baseTime\n",
    "    prec_time = prec_time/baseTime\n",
    "    misc_time = misc_time/baseTime\n",
    "\n",
    "    w_RACE_list = [plt.bar(matrices_w_data, misc_time, align='edge', width=barWidth, color=\"#fdbe85\"),\n",
    "                    plt.bar(matrices_w_data, ortho_time, bottom=misc_time, align='edge', width=barWidth, color=\"#fd8d3c\"),\n",
    "                    plt.bar(matrices_w_data, spmv_time, bottom=(ortho_time+misc_time), align='edge', width=barWidth, color=\"#e6550d\"),\n",
    "                    plt.bar(matrices_w_data, prec_time, bottom=(ortho_time+misc_time+spmv_time), align='edge', width=barWidth, color=\"#a63603\")\n",
    "                   ]\n",
    "    prec_w_race=prec_time\n",
    "\n",
    "    text_y_pos = np.zeros(len(w_RACE_list[2]))\n",
    "    ctr=0\n",
    "    for bars in w_RACE_list:\n",
    "         ctr=0\n",
    "         for bar in bars:\n",
    "            text_y_pos[ctr] += bar.get_height() \n",
    "            ctr+=1\n",
    "\n",
    "    ctr=0\n",
    "    for bar in w_RACE_list[2]:\n",
    "        #plt.text(bar.get_x() + bar.get_width() / 2.0, text_y_pos[ctr] + 0.05,  chosen_power_selected[ctr], ha=\"center\", fontsize=\"x-large\")\n",
    "        ctr+=1\n",
    "\n",
    "    #plt.bar(matrices_w_data, all_yData[1]) \n",
    "    plt.legend(['Baseline', 'RACE'])\n",
    "    #axs.set_xlabel(\"Matrix\", fontsize=16)\n",
    "    plt.xticks(matrices_w_data, rotation=45, fontsize=16);\n",
    "    axs.set_ylabel(\"Normalized time\", fontsize=16)\n",
    "\n",
    "    #yToPlot=np.minimum(all_yData[0], all_yData[1])\n",
    "    avg_mpk_speedup=np.average(prec_wo_race/prec_w_race)\n",
    "    print(\"Average MPK speedup = \", avg_mpk_speedup)\n",
    "    avg_speedup=np.average(baseTime/raceTime)\n",
    "    print(\"Average speedup = \", avg_speedup)\n",
    "    #plt.plot(matrices_w_data, yToPlot, '.-')\n",
    "    #plt.plot(matrices_w_data, (np.array(all_yData[0])), '.-', label=\"Error norm\")\n",
    "    tikzplotlib.save(tikzFileName)\n",
    "\n",
    "    #axs.set_xlabel(\"Matrix\", fontsize=16)\n",
    "    #axs.set_ylabel(\"Time (s)\", fontsize=16)\n",
    "    #axs.set_ylabel(\"Time for convergence\", fontsize=16)\n",
    "\n",
    "    #axs.set_ylabel(\"Error norm\", fontsize=16)\n",
    "    #axs.legend()\n",
    "\n",
    "    #axs.set_ylim([0, 1.8])\n",
    "    \n",
    "    return avg_speedup\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  1.9423000000000001\n",
      "chosen solve time  1.5293\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9225\n",
      "chosen solve time  0.6362\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  5.9919\n",
      "chosen solve time  5.4728\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  27.2343\n",
      "chosen solve time  26.904\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  36.168400000000005\n",
      "chosen solve time  35.7777\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  45.735600000000005\n",
      "chosen solve time  45.1426\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  80.6328\n",
      "chosen solve time  79.8223\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  86.2883\n",
      "chosen solve time  85.4435\n",
      "[1.9423000000000001, 0.9225, 5.9919, 27.2343, 36.168400000000005, 45.735600000000005, 80.6328, 86.2883]\n",
      "[[0.227, 0.0642, 0.7323, 1.9514, 2.7213, 4.7355, 4.6883, 4.6581], [0.0605, 0.031, 0.3706, 2.3453, 3.4204, 4.582, 9.2469, 9.9919], [1.156, 0.4947, 4.236, 22.2614, 28.6242, 35.3625, 65.4054, 69.7693]]\n",
      "chosen Solve Time  [1.5293, 0.6362, 5.4728, 26.904, 35.7777, 45.1426, 79.8223, 85.4435]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  1.9423000000000001\n",
      "chosen solve time  1.5293\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9225\n",
      "chosen solve time  0.6362\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  5.9919\n",
      "chosen solve time  5.4728\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  27.2343\n",
      "chosen solve time  26.904\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  36.168400000000005\n",
      "chosen solve time  35.7777\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  45.735600000000005\n",
      "chosen solve time  45.1426\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  80.6328\n",
      "chosen solve time  79.8223\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  86.2883\n",
      "chosen solve time  85.4435\n",
      "[1.9423000000000001, 0.9225, 5.9919, 27.2343, 36.168400000000005, 45.735600000000005, 80.6328, 86.2883]\n",
      "[[0.227, 0.0642, 0.7323, 1.9514, 2.7213, 4.7355, 4.6883, 4.6581], [0.0605, 0.031, 0.3706, 2.3453, 3.4204, 4.582, 9.2469, 9.9919], [1.156, 0.4947, 4.236, 22.2614, 28.6242, 35.3625, 65.4054, 69.7693]]\n",
      "chosen Solve Time  [1.5293, 0.6362, 5.4728, 26.904, 35.7777, 45.1426, 79.8223, 85.4435]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.8942, 2.0431]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  1.8942\n",
      "chosen solve time  1.2819\n",
      "thermal2\n",
      "[1.0997, 1.1501000000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  1.0997\n",
      "chosen solve time  0.6056\n",
      "Transport\n",
      "[4.9464999999999995, 4.5632]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  4.5632\n",
      "chosen solve time  3.9016\n",
      "Fault_639\n",
      "[25.336899999999996, 27.3792]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  25.336899999999996\n",
      "chosen solve time  24.8493\n",
      "Emilia_923\n",
      "[29.9904, 37.4023]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  29.9904\n",
      "chosen solve time  29.3853\n",
      "af_shell10\n",
      "[32.4347, 32.478699999999996]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  32.4347\n",
      "chosen solve time  31.6481\n",
      "ML_Geer\n",
      "[64.0737, 64.3321]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  64.0737\n",
      "chosen solve time  62.6532\n",
      "Flan_1565\n",
      "[76.2044, 71.25810000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  71.25810000000001\n",
      "chosen solve time  69.6401\n",
      "[1.8942, 1.0997, 4.5632, 25.336899999999996, 29.9904, 32.4347, 64.0737, 71.25810000000001]\n",
      "[[0.2, 0.0582, 0.6387, 1.9842, 2.6968, 4.4963, 4.4686, 4.6284], [0.0473, 0.0325, 0.3289, 2.4767, 3.5598, 4.6442, 9.1498, 9.8446], [0.9544, 0.4694, 2.7727, 20.0149, 22.7223, 21.8009, 48.5513, 54.6018]]\n",
      "chosen Solve Time  [1.2819, 0.6056, 3.9016, 24.8493, 29.3853, 31.6481, 62.6532, 69.6401]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.8942, 2.0431]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  1.8942\n",
      "chosen solve time  1.2819\n",
      "thermal2\n",
      "[1.0997, 1.1501000000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  1.0997\n",
      "chosen solve time  0.6056\n",
      "Transport\n",
      "[4.9464999999999995, 4.5632]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  4.5632\n",
      "chosen solve time  3.9016\n",
      "Fault_639\n",
      "[25.336899999999996, 27.3792]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  25.336899999999996\n",
      "chosen solve time  24.8493\n",
      "Emilia_923\n",
      "[29.9904, 37.4023]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  29.9904\n",
      "chosen solve time  29.3853\n",
      "af_shell10\n",
      "[32.4347, 32.478699999999996]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  32.4347\n",
      "chosen solve time  31.6481\n",
      "ML_Geer\n",
      "[64.0737, 64.3321]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  64.0737\n",
      "chosen solve time  62.6532\n",
      "Flan_1565\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[76.2044, 71.25810000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  71.25810000000001\n",
      "chosen solve time  69.6401\n",
      "[1.8942, 1.0997, 4.5632, 25.336899999999996, 29.9904, 32.4347, 64.0737, 71.25810000000001]\n",
      "[[0.2, 0.0582, 0.6387, 1.9842, 2.6968, 4.4963, 4.4686, 4.6284], [0.0473, 0.0325, 0.3289, 2.4767, 3.5598, 4.6442, 9.1498, 9.8446], [0.9544, 0.4694, 2.7727, 20.0149, 22.7223, 21.8009, 48.5513, 54.6018]]\n",
      "chosen Solve Time  [1.2819, 0.6056, 3.9016, 24.8493, 29.3853, 31.6481, 62.6532, 69.6401]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "Average MPK speedup =  1.301481913068078\n",
      "Average speedup =  1.1672103946263748\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "1.1672103946263748"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAtYAAAIRCAYAAABu/frKAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAABaB0lEQVR4nO3dd5gkVbn48e+7gV2yCEuQtKiIJFmQaEAUFFGCWTBgQLnenwgooggIBhTDVUwYUDFfzAoKGMGMIIhK1IvEBcQlCIKkZd/fH+c0U9s7O9vL1kzPTH8/z1PPdFdV954+W9311qn3nBOZiSRJkqRlM6XfBZAkSZImAwNrSZIkqQUG1pIkSVILDKwlSZKkFhhYS5IkSS0wsJYkSZJaMK3fBWjDGmuskbNnz+53MSRJkjTJXXDBBTdn5qzhtk2KwHr27Nmcf/75/S6GJEmSJrmIuGZx20wFkSRJklpgYC1JkiS1wMBakiRJasGkyLGWJEnS8O6//37mzp3LPffc0++iTCgzZ85kvfXWY/r06T2/xsBakiRpEps7dy4rr7wys2fPJiL6XZwJITO55ZZbmDt3LhtttFHPrzMVRJIkaRK75557WH311Q2ql0JEsPrqqy91K7+BtSRJ0iRnUL30HkqdGVhLkiRpVE2dOpU5c+aw1VZbsc022/C73/2u1fd/5Stfybe//W0AXvOa13DppZe2+v69MsdakiRpgJx1+T9afb+nPXbtJe6z/PLL86c//QmAH//4x7ztbW/jl7/8Zavl6Pjc5z43Ku/bC1usJUmSNGbuuOMOVlttNQDuvPNOdt11V7bZZhu23HJLTj31VADuuusunv3sZ7PVVluxxRZb8I1vfAOACy64gKc85Sk8/vGPZ/fdd+fGG29c5P132WWXB2fkXmmllTjqqKPYaqut2HHHHbnpppsAmDdvHs9//vPZbrvt2G677fjtb3/bymezxVqSJEmj6u6772bOnDncc8893HjjjZx11llAGdLue9/7Hqussgo333wzO+64I3vvvTc/+tGPeMQjHsHpp58OwO23387999/PG97wBk499VRmzZrFN77xDY466ihOPvnkxf67d911FzvuuCPvec97eMtb3sJnP/tZjj76aA455BDe+MY38qQnPYlrr72W3Xffncsuu2yZP6eBtSRJkkZVMxXknHPOYf/99+fiiy8mMznyyCP51a9+xZQpU7j++uu56aab2HLLLTnssMN461vfyp577smTn/xkLr74Yi6++GKe/vSnA/DAAw+wzjrrjPjvLrfccuy5554APP7xj+enP/0pAD/72c8WysO+4447uPPOO1lppZWW6XOOaWAdEScDewL/zMwthtn+UuCtQAD/Bv47M/88lmWUJEnS6Nlpp524+eabmTdvHmeccQbz5s3jggsuYPr06cyePZt77rmHxzzmMfzxj3/kjDPO4Oijj2bXXXfluc99LptvvjnnnHNOz//W9OnTHxzdY+rUqcyfPx+ABQsW8Pvf/56ZM2e2+tnGOsf6i8AzR9h+FfCUzNwSeDdw0lgUSpIkSWPj8ssv54EHHmD11Vfn9ttvZ80112T69OmcffbZXHPNNQDccMMNrLDCCrzsZS/j8MMP549//CObbLIJ8+bNezCwvv/++7nkkkseUhme8Yxn8PGPf/zB553W9GU1pi3WmfmriJg9wvbm2Cu/B9Yb9UJJkiRpVHVyrKHMavilL32JqVOn8tKXvpS99tqLLbfckm233ZbHPvaxAFx00UUcfvjhTJkyhenTp/OpT32K5ZZbjm9/+9scfPDB3H777cyfP59DDz2UzTfffKnL87GPfYzXv/71PO5xj2P+/PnsvPPOfPrTn17mzxmZucxvslT/YAmsfzhcKkjXfm8GHpuZr1nSe2677bbZ6f0pSZKkIZdddhmbbrppv4sxIQ1XdxFxQWZuO9z+47LzYkQ8FTgAeNII+xwIHAiwwQYbjFHJJEmSpOGNu3GsI+JxwOeAfTLzlsXtl5knZea2mbntrFmzxq6AkiRJ0jDGVYt1RGwAfBd4eWb+rd/l0cR3yg6je4jvd+78UX1/SZI0cYz1cHunALsAa0TEXOBYYDpAZn4aOAZYHfhkHRpl/uJyWCRJkqTxZKxHBdlvCdtfAyyxs6IkSZI03oy7HGtJkiRpIjKwliRJ0qiaOnUqc+bMYYsttmCvvfbiX//610Lb58yZw7777rvQuvvvv58jjjiCjTfemG222YaddtqJM888E4DZs2ez5ZZbMmfOHObMmcPBBx88Vh9lROOq86IkSZJG10Hfu6zV9/vEc5c8Rvbyyy//4OyGr3jFKzjxxBM56qijgDJW9AMPPMCvf/1r7rrrLlZccUUA3v72t3PjjTdy8cUXM2PGDG666SZ++ctfPvieZ599NmussUarn2VZ2WItSZKkMbPTTjtx/fXXP/j8lFNO4eUvfznPeMYzOPXUUwH4z3/+w2c/+1k+/vGPM2PGDADWWmstXvSiF/WlzL0ysJYkSdKYeOCBB/j5z3/O3nvv/eC6b3zjG+y7777st99+nHLKKQBcccUVbLDBBqyyyiqLfa+nPvWpD6aCnHDCCaNe9l6YCiJJkqRRdffddzNnzhyuv/56Nt10U57+9KcDcP7557PGGmuwwQYbsO666/LqV7+aW2+9taf3NBVEkiRJA6eTY33NNdeQmZx44olASQO5/PLLmT17No961KO44447+M53vsOjH/1orr32Wu64444+l3zpGFhLkiRpTKywwgp87GMf40Mf+hD33Xcf3/zmN7nooou4+uqrufrqqzn11FM55ZRTWGGFFTjggAM45JBDuO+++wCYN28e3/rWt/r8CUZmYC1JkqQxs/XWW/O4xz2O448/nnXXXZdHPOIRD27beeedufTSS7nxxhs57rjjmDVrFpttthlbbLEFe+6550I5180c6/33378fH2URkZn9LsMy23bbbfP888/vdzE0Dp2yw+h2I9jv3Pmj+v6SJC2ryy67jE03XfKQeFrUcHUXERdk5rbD7W+LtSRJktQCA2tJkiSpBQbWkiRJUgsMrCVJkia5ydCnbqw9lDozsJYkSZrEZs6cyS233GJwvRQyk1tuuYWZM2cu1euceVGSJGkSW2+99Zg7dy7z5s3rd1EmlJkzZ7Leeust1WsMrCVJkiax6dOns9FGG/W7GAPBVBBJkiSpBQbWkiRJUgsMrCVJkqQWGFhLkiRJLTCwliRJklpgYC1JkiS1wMBakiRJaoGBtSRJktQCA2tJkiSpBQbWkiRJUgsMrCVJkqQWGFhLkiRJLTCwliRJklpgYC1JkiS1wMBakiRJaoGBtSRJktQCA2tJkiSpBQbWkiRJUgsMrCVJkqQWGFhLkiRJLTCwliRJklpgYC1JkiS1wMBakiRJaoGBtSRJktQCA2tJkiSpBQbWkiRJUgsMrCVJkqQWGFhLkiRJLTCwliRJklpgYC1JkiS1wMBakiRJaoGBtSRJktQCA2tJkiSpBQbWkiRJUgsMrCVJkqQWGFhLkiRJLTCwliRJklpgYC1JkiS1wMBakiRJaoGBtSRJktQCA2tJkiSpBQbWkiRJUgsMrCVJkqQWGFhLkiRJLRjTwDoiTo6If0bExYvZHhHxsYi4IiL+EhHbjGX5JEmSpIdqrFusvwg8c4TtewAb1+VA4FNjUCZJkiRpmY1pYJ2ZvwJuHWGXfYAvZ/F74GERsc7YlE6SJEl66Kb1uwBd1gWuazyfW9fd2L1jRBxIadVmgw02GJPCDWf5531+VN//7u8eMKrv32+jXX8nj+q795/H37Kx/paN9bdsrL9lY/0tG+tvdEzYzouZeVJmbpuZ286aNavfxZEkSdKAG2+B9fXA+o3n69V1kiRJ0rg23gLr04D96+ggOwK3Z+YiaSCSJEnSeDOmOdYRcQqwC7BGRMwFjgWmA2Tmp4EzgGcBVwD/AV41luWTJEmSHqoxDawzc78lbE/g9WNUHEmSJKk14y0VRJIkSZqQDKwlSZKkFhhYS5IkSS0YbxPEqMspO4zuf9F+584f1feXJEkaFLZYS5IkSS0wsJYkSZJaYGAtSZIktcDAWpIkSWqBgbUkSZLUAgNrSZIkqQUG1pIkSVILDKwlSZKkFhhYS5IkSS0wsJYkSZJaYGAtSZIktcDAWpIkSWqBgbUkSZLUAgNrSZIkqQXT+l0ASZqsTtlhdH9i9zt3/qi+vyRp6dhiLUmSJLXAwFqSJElqgYG1JEmS1AIDa0mSJKkFBtaSJElSCwysJUmSpBYYWEuSJEktMLCWJEmSWmBgLUmSJLXAwFqSJElqgYG1JEmS1AIDa0mSJKkFBtaSJElSCwysJUmSpBYYWEuSJEktMLCWJEmSWmBgLUmSJLXAwFqSJElqgYG1JEmS1AIDa0mSJKkFBtaSJElSCwysJUmSpBYYWEuSJEktMLCWJEmSWmBgLUmSJLXAwFqSJElqgYG1JEmS1AIDa0mSJKkFBtaSJElSCwysJUmSpBYYWEuSJEktMLCWJEmSWmBgLUmSJLXAwFqSJElqwbR+F0CSpOGcssPonqL2O3f+qL6/pMFji7UkSZLUAlusJUmS1KpBveNki7UkSZLUAgNrSZIkqQUG1pIkSVILDKwlSZKkFvQcWEfEuhHx4Yg4PyKujIgt6vpDI2KHpXifZ0bEXyPiiog4YpjtG0TE2RFxYUT8JSKe1et7S5IkSf3SU2AdEZsDFwEvB24ANgSWq5s3BA7p8X2mAicCewCbAftFxGZdux0NfDMztwb2BT7Zy3tLkiRJ/dRri/WHgMuAjYDnAdHY9jtgxx7fZ3vgisy8MjPvA74O7NO1TwKr1MerUgJ5SZIkaVzrdZDBJwH7ZeadtdW56SZg7R7fZ13gusbzuUB3Gsk7gJ9ExBuAFYHdenxvSZIkqW96bbFeMMK2NYC7WyhLx37AFzNzPeBZwFciYpFyRsSBNd/7/Hnz5rX4z0uSJElLr9cW6/OAVwE/GGbbi4Df9vg+1wPrN56vV9c1HQA8EyAzz4mImZTg/Z/NnTLzJOAkgG233TZ7/PclSZKWaFBnDtSy6bXF+t3AXhHxE0oHxgR2i4gvAc8F3tPj+/wB2DgiNoqI5SidE0/r2udaYFeAiNgUmAnYJC1JkqRxrafAOjN/CTyH0nnxZErnxfcBTwaek5nn9vg+84GDgB9TOkN+MzMviYh3RcTedbfDgNdGxJ+BU4BXZqYt0pIkSRrXer7PkZmnA6dHxKOBNYFbMvOvS/sPZuYZwBld645pPL4UeOLSvq8kSZLUT0udQJSZVwBXjEJZJEmSpAmr58A6Ih4OPJvS+XBm1+bMzGPbLJgkSZI0kfQUWEfEM4DvUMaVHk4CBtaSJEkaWL2OCvJh4EJgK2BGZk7pWronjZEkSZIGSq+pILOBN2bmRaNYFkmSJGnC6rXF+kLgEaNZEEmSJGki6zWwfhPwlojYaTQLI0mSJE1UvaaCXAD8HPhNRNwF/Ktre2bmhm0WTJIkSZpIeg2sP0SZMfFC4HLgvlErkaRx45Qdlnqo+6Wy37nzR/X9JUkaS72eNV8JvNuxqiVJkqTh9ZpjvQD41WgWRJIkSZrIeg2svwXsMZoFkSRJkiayXlNBzgROiIhVgR8Bt3XvkJlntVkwSZIkaSLpNbD+Xv17QF06Eoj619kXJUmSNLB6DayfOqqlkCRJkia4ngLrzPzlaBdEkiRJmsh67bwoSZIkaQSLbbGOiLOA/5eZl9fHI8nM3LXdokmSJEkTx0ipINF4PIXSQbGXfSVJkqSBs9jAOjOf2ni8y5iURpIkSZqgesqxjoj9I2L1xWx7eETs326xJEmSpIml186LXwAetZhtG9XtkiRJ0sDqNbAeKYd6RWB+C2WRJEmSJqyRRgWZA2zTWLVXRGzRtdvywL7A/7VfNEmSJGniGGlUkH2AY+vjBI5azH63sPA055IkSdLAGSmw/gjwRUoayJXA84ALu/a5F7gpM0caik+SJEma9EYabu924HaAiNgIuCEz7x+rgkmSpIfulB1Gajtbdvuda/cqqVtP37rMvGa0CyJJkiRNZL2OCiJJkiRpBAbWkiRJUgsMrCVJkqQWGFhLkiRJLTCwliRJklow0syLV1EmhulJZj6ylRJJkiRJE9BIw+39koUD612BtYDfAjfVx08E/gH8fLQKKEmSJE0EI00Q88rO44g4ENgBeEJmzm2sXx/4EXDOKJZResh22XCFfhdBkiQNiF5zrA8Hjm0G1QCZeR3wTuCtbRdMkiRJmkh6DazXA+5ZzLZ7gXXbKY4kSZI0MfUaWF8KHB4RM5srI2J5Smv2pW0XTJIkSZpIRuq82PQW4HTg2og4g6HOi88CVgX2GJ3iSZIkSRNDT4F1Zv48IrYGjgaeDKwD3Aj8BDguMy8fvSJKkiRJ41+vLdZk5mXAS0exLJIkSdKEtVQzL0bElIjYIiKeEhErjlahJEmSpImm58A6Il5PmQzmL8BZwCZ1/fcj4uDRKZ4kSZI0MfQUWEfEa4GPAt8HXgREY/Ovgee3XjJJkiRpAum1xfpNwIcy80Dge13bLqe2XkuSJEmDqtfAeiPgx4vZdhfwsFZKI0mSJE1QvY4KcjMwezHbNgGub6U0UsvW2nGrfhdBkiQNiF5brH8IHBMRj2ysy4hYA3gjJfdakiRJGli9BtZHA/cCFwM/AxL4GHAZ8ADwrlEpnSRJkjRB9BRYZ+bNwLbA8cB04O+UNJJPADtl5u2jVkJJkiRpAliamRf/Dby7LpIkSZIaeh3H+piIeMFitq0bEce0WyxJkiRpYuk1x/odwDci4oPDbFsPOLa1EkmSJEkTUM9TmgMnAgdFxHcjYvnRKpAkSZI0ES1NYP1VYDfgicCvImLt0SmSJEmSNPEsTWBNZv4W2AFYHjgvIh43KqWSJEmSJpilCqwBMvNqYCfgEuA3wF4tl0mSJEmacJY6sIYHh957NvAF4MhWSyRJkiRNQL2OY/0qyqQwD8rMBcAhEXEOsEnbBZMkSZImkp4C68z80gjbvt5ecSRJkqSJabGBdUTsD5yembfUxyPJzPxKL/9gRDwT+CgwFfhcZr5vmH1eRBk7O4E/Z+ZLenlvSZIkqV9GarH+IrAjcEt9PJIElhhYR8RUynjYTwfmAn+IiNMy89LGPhsDbwOemJm3RcSaS3pfSZIkqd9GCqw3Am5sPG7D9sAVmXklQER8HdgHuLSxz2uBEzPzNoDM/GdL/7YkSZI0ahYbWGfmNcM9XkbrAtc1ns+ljIvd9BiAiPgtJV3kHZn5o+43iogDgQMBNthgg5aKJ0mSJD00D2m4vVE2DdgY2AXYD/hsRDyse6fMPCkzt83MbWfNmjW2JZQkSZK6jNR58SpK7nQvMjMf1cN+1wPrN56vV9c1zQXOzcz7gasi4m+UQPsPPZZFkiRJGnMj5Vj/kt4D6179Adg4IjaiBNT7At0jfnyf0lL9hYhYg5IacmXL5ZAkSZJaNVKO9Svb/scyc35EHAT8mJI/fXJmXhIR7wLOz8zT6rZnRMSlwAPA4Zl5S9tlkSRJktrU68yLrcnMM4AzutYd03icwJvqIi2brffodwkkSdKAWKrAOiK2okxfPrN7W2Z+ua1CSZIkSRNNT4F1HZXjdMqEMQBR/zZzsA2sJUmSNLB6HW7vvcDqwM6UoPq5wNOAr1E6Fm4/KqWTJEmSJoheA+vdKcH17+vzuZn5i8zcH/gZcMhoFE6SJEmaKHoNrNcBrszMB4B7gJUb274LPLvtgkmSJEkTSa+B9T+Ah9XH1wA7NbY9us0CSZIkSRNRr6OC/IbScfGHwFeAYyNiNjAfeAVw2qiUTpIkSZogeg2s3wk8oj7+IKUj44uBFShB9RvaL5okSZI0cfQUWGfm34G/18f3A4fVRZIkSRK951hLkiRJGkHPMy9GxKbAC4D1WXTmxczMV7RZMEmSJGki6XXmxf2BkykzLf4TuK9rl1zkRZIkSdIA6bXF+u3AqcABmfmv0SuOJEmSNDH1GlivDbzOoFqSJEkaXq+dF38LbDqaBZEkSZImsl5brA8CvhsRtwA/AW7r3iEzF7RZMEmSJGki6TWwngtcCHx1MdtzKd5LkiRJmnR6DYY/S5lp8fvA5Sw6KogkSZI00HoNrPcBDs/Mj45mYSRJkqSJqtfOi3cBl45mQSRJkqSJrNfA+gvAS0azIJIkSdJE1msqyDXAfhHxU+BHDD8qyMltFkySJEmaSHoNrD9V/24I7DrM9qRMeS5JkiQNpF4D641GtRSSJEnSBLfEwDoilgMOBf43M/8w6iWSJEmSJqAldl7MzPuA/wKWH/3iSJIkSRNTr6OCXAhsOZoFkSRJkiayXgPrw4A3R8SeERGjWSBJkiRpIuq18+K3gFWBU4H7I2IeZSSQjszMDdsunCRJkjRR9BpY/5yFA2lJkiRJDT0F1pn5ylEuhyRJkjSh9ZpjLUmSJGkEPQfWEbFlRHw7IuZFxPz695sR4WghkiRJGng9pYJExHbAL4G7gdOAfwBrA3sBz46InTPzglErpSRJkjTO9dp58XjgYmDXzPx3Z2VErAz8rG5/RvvF0y4brtDvIkiSJKkHvaaC7Agc3wyqAerz9wM7tV0wSZIkaSLpNbBe0lB7DsUnSZKkgdZrYH0ucGRN/XhQRKwIvBX4fdsFkyRJkiaSXnOsjwR+AVwTET8EbqR0XnwWsAKwy2gUTpIkSZooep0g5ryI2BE4BtgdeDhwK3A28O7MvGj0iihJkiSNf722WJOZfwFeMIplkSRJkiasngNraTRsuvVGo/wv3DTK7y9JklQsNrCOiGOW5o0y813LXhxJkiRpYhqpxfodPby+OcyegfUoWGvHrfpdBEmSJPVgpOH2pi9h2Q74CRDAFaNbTEmSJGl8W2xgnZkPDLcAjwS+ShnbejPgwPpXkiRJGlg9d16MiPWBY4H9gduANwOfzMz7RqlskiRJ0oSxxMA6ImYBR1Napu+h5FKfkJl3jXLZJEmSpAljpFFBVqVMV/4GSh71R4H3Z+ZtY1Q2SZIkacIYqcX6KmBVSgfF4yjTmK8WEasNt3NmXtl+8SRJkqSJYaTA+mH17+7AM3p4r6nLXBpJkiRpghopsH7VmJVCkiRJmuAWG1hn5pfGsiCSJEnSRNbzcHvSaHjCFuv0uwiSJEmtGGnmRUmSJEk9MrCWJEmSWmBgLUmSJLXAwFqSJElqgYG1JEmS1AIDa0mSJKkFYx5YR8QzI+KvEXFFRBwxwn7Pj4iMiG3HsnySJEnSQzGmgXVETAVOBPYANgP2i4jNhtlvZeAQ4NyxLJ8kSZL0UI31BDHbA1dk5pUAEfF1YB/g0q793g28Hzh8bIu39DbdeqN+F0GSJEnjwFingqwLXNd4Preue1BEbAOsn5mnj/RGEXFgRJwfEefPmzev/ZJKkiRJS2FcdV6MiCnAh4HDlrRvZp6Umdtm5razZs0a/cJJkiRJIxjrwPp6YP3G8/Xquo6VgS2AX0TE1cCOwGl2YJQkSdJ4N9aB9R+AjSNio4hYDtgXOK2zMTNvz8w1MnN2Zs4Gfg/snZnnj3E5JUmSpKUypoF1Zs4HDgJ+DFwGfDMzL4mId0XE3mNZFkmSJKlNYz0qCJl5BnBG17pjFrPvLmNRJkmSJGlZjavOi5IkSdJEZWAtSZIktcDAWpIkSWqBgbUkSZLUgjHvvDjZPGGLdUb3H7hqdN9ekiRJ7bDFWpIkSWqBgbUkSZLUAgNrSZIkqQXmWKuvnrfpaqP7D9w4um8vSZLUYYu1JEmS1AJbrMe7rffodwkkSZLUA1usJUmSpBYYWEuSJEktMLCWJEmSWmBgLUmSJLXAwFqSJElqgYG1JEmS1AIDa0mSJKkFBtaSJElSCwysJUmSpBYYWEuSJEktMLCWJEmSWmBgLUmSJLXAwFqSJElqgYG1JEmS1AIDa0mSJKkFBtaSJElSCwysJUmSpBYYWEuSJEktMLCWJEmSWjCt3wWQNH7tsuEK/S6CJEkThi3WkiRJUgtssZYmsE233mh0/4GLRvftJUmaTGyxliRJklpgYC1JkiS1wMBakiRJaoGBtSRJktQCA2tJkiSpBQbWkiRJUgsMrCVJkqQWGFhLkiRJLTCwliRJklpgYC1JkiS1wMBakiRJasG0fhdgonvepquN7j9w4+i+vSRJktphi7UkSZLUAgNrSZIkqQUG1pIkSVILDKwlSZKkFth5UdJirbXjVv0ugiRJE4Yt1pIkSVILDKwlSZKkFhhYS5IkSS0wx1qawJ6wxTqj+w9cNbpvL2n07LLhCv0ugjRwbLGWJEmSWmCLtSRJfbDp1huN7j9w0ei+vaRF2WItSZIktcDAWpIkSWqBgbUkSZLUAgNrSZIkqQUG1pIkSVILxnxUkIh4JvBRYCrwucx8X9f2NwGvAeYD84BXZ+Y1Y11OSdLIRn1Ui+tH9+0lqW1j2mIdEVOBE4E9gM2A/SJis67dLgS2zczHAd8GPjCWZZQkSZIeirFOBdkeuCIzr8zM+4CvA/s0d8jMszPzP/Xp74H1xriMkiRJ0lIb61SQdYHrGs/nAjuMsP8BwJnDbYiIA4EDATbYYIO2yidJGiecklvSRDNuOy9GxMuAbYEPDrc9M0/KzG0zc9tZs2aNbeEkSZKkLmPdYn09sH7j+XoM0z0lInYDjgKekpn3jlHZJKlVtrhKGlSD+vs31oH1H4CNI2IjSkC9L/CS5g4RsTXwGeCZmfnPMS6fJEnSpA8MR31Un4tG9+3HqzENrDNzfkQcBPyYMtzeyZl5SUS8Czg/M0+jpH6sBHwrIgCuzcy9x7KckiRpfDMw1Hg05uNYZ+YZwBld645pPN5trMskSZIkLasxD6wlabywxUuS1KZxOyqIJEmSNJEYWEuSJEktMLCWJEmSWmBgLUmSJLXAwFqSJElqgYG1JEmS1AIDa0mSJKkFBtaSJElSCwysJUmSpBYYWEuSJEktMLCWJEmSWmBgLUmSJLXAwFqSJElqgYG1JEmS1AIDa0mSJKkF0/pdAEnj2NZ79LsEkiRNGLZYS5IkSS2wxVqSpElorR236ncRpIFjYC1JUh88YYt1RvcfuGp0317SokwFkSRJklpgYC1JkiS1wMBakiRJaoGBtSRJktQCOy9Kkh6SUe98d9Hovr0ktc0Wa0mSJKkFtlhLE9jzNl1tdP+BG0f37SVJmkwMrCVplDhBhyQNFgNrSdK45IWJpInGHGtJkiSpBbZYSxpYTiktSWqTLdaSJElSCwysJUmSpBYYWEuSJEktMLCWJEmSWmBgLUmSJLXAUUEkSZK6OI76shnU+jOwliRJGjAONzo6DKwlSdKEY2Co8cgca0mSJKkFBtaSJElSCwysJUmSpBYYWEuSJEktMLCWJEmSWmBgLUmSJLXAwFqSJElqgYG1JEmS1AIDa0mSJKkFBtaSJElSCwysJUmSpBZM63cBJEkT0/M2XW10/4GrRvftJalttlhLkiRJLbDFWpJGy9Z79LsEGmQef9KYs8VakiRJaoEt1pKk8ckWV0kTjIG1pIE16p3vbhzdt9fE5vE3znlht2wGtP4MrCVJkgaMF3ajwxxrSZIkqQW2WEuSpAnHFleNR7ZYS5IkSS0Y88A6Ip4ZEX+NiCsi4ohhts+IiG/U7edGxOyxLqMkSZK0tMY0sI6IqcCJwB7AZsB+EbFZ124HALdl5qOBE4D3j2UZJUmSpIdirFustweuyMwrM/M+4OvAPl377AN8qT7+NrBrRMQYllGSJElaapGZY/ePRbwAeGZmvqY+fzmwQ2Ye1Njn4rrP3Pr873Wfm7ve60DgwPp0E+CvY/AR+mEN4OYl7qXFsf6WjfW3bKy/ZWP9LRvrb9lYf8tmMtffhpk5a7gNE3ZUkMw8CTip3+UYbRFxfmZu2+9yTFTW37Kx/paN9bdsrL9lY/0tG+tv2Qxq/Y11Ksj1wPqN5+vVdcPuExHTgFWBW8akdJIkSdJDNNaB9R+AjSNio4hYDtgXOK1rn9OAV9THLwDOyrHMV5EkSZIegjFNBcnM+RFxEPBjYCpwcmZeEhHvAs7PzNOAzwNfiYgrgFspwfcgm/TpLqPM+ls21t+ysf6WjfW3bKy/ZWP9LZuBrL8x7bwoSZIkTVbOvChJkiS1wMBakiRJaoGBtSRJktQCA2tJYyYipva7DJIkjRYD6wFkcKOxFBErRsTyETE1Mx+IiBUi4lH9LpckSW0zsB4gETErImZk5gP1+TYRsU6/yzWeRcSMiHh6RLwuIl4aEdHvMk0kETED+H/AsfX5ysB1wP5e4KlfImKtiJgdERv1uywTSUTMiYjdImLzzrnD38Qls47aU4+/h/e7HCOZsFOaa+lExJbAG4DzgM9FxKuB44DnADf2sWjjVg0CzwBWAx4JzAReGBEHZuY/IyKcvGiJ5gO3Ae8H1gSeCvwZ+HTnAk9LFhF7AGtRjsXTgH9k5l0eg0svIt4OPAOYA/wrIg7PzK/3t1TjX0R8DHgu8HBgAXBdRByZmd/va8EmgM53NCJeDDwsMz/T5yJNSBHxVWArYA/KPCfjki3Wg+NvwOOBD0fEF4HPAu8FLuxnocariFgBOBu4B3gdsB3wKsoJ+UgY+rHU4mXmA5n5OeBtwCspE0Mdmpk3gi05vYiIEynf1/cBxwDnAx+MiEdmZkaEv+M9qnV5EPBzysXeX4FPRcRmfS3YOBcRRwAvBg4DtgT+G7ga+G5EHBURK/WxeONW8/ctIp5DmQBvpvW19CLis5SA+k2ZObexftydQ2yxnuQiYr3MnJuZ9wKPj4jrKbNZfgP4Qmbeb6vXwmqg8nbgLuCQzLy0rr8aeBKwZ0QcB9yamQv6VtBxLiKm1+NrBrAy5c7IOsDrI+LozJxXA0OPv8WIiLdSvq+voASBdwMfp1zsbRMRr87MSyNiisfiyCLiaGBvygXeT+tMwOcB3wVm9LNs41UNWqYBTwG+npnfrJuujIjfUNK83gXMiIjjMvO+PhV1XGq0VE+n3HH6NPDZzPxPXws2wUTESZS76y8Cftm1eQrwwHg6j9jSMYlFxLHAzxqdxx5OCWzuAHYH9q0517Z6LWwNSsv0X4DLOysz8y7gV8BsYHkDmcWrP3L3R8SqwO8o6R9Po7R4vRp4T0SsCQudfMy5bqgXJDtQAr8fZeb/1Yvk59Z12wNfi4hNPRZHFhGbAy8ETqDcierU10XAxcATasvrc/pTwvGpfjenAmvXv0TEcnXb1ZR0wvcCR1Hu6I3LFsR+iohnUdIWDgKuMaheOvWC+DXA4Zn583pBvGJEHBIRnwI+GRHPHC9BNdhiPdn9DDiz5mKumpm31g4ndwK/BT4ATImIr2TmPZ0X1WD73j6VuW86V7w1f/ojwLmZuaDrSngu5YJ0et8KOs41Rv8I4GjgfuCPmfn3iLgKCOB/6r5H1ONybeCQiDgpM6/qX+nHlSnAJsCfM3M+LPTd/DKwFyVv/R0R8d+ZOW5zDvstMy+prV6/a/7WUY7P7Sm561OBR0bECZl5WD/KOR5l5j0R8Tfg6fX5fRExLTPnZ+YdNfd6HeCjEfHHzPxDXws8/iwP/B3YAlgOoFN/fS3VxDGNcrfzJRHxg8y8hZIOtxKlD89M4LX1LvJ7u77ffWEr5SSWmb/NzPMiYjfg6ojYJjNvqi2vO1BGZ3gf8LKImAYQEXsCbxm0HLCIWBH4WERsB5CZX8nMvw1ze6nT0XNW47UzI+IxttQUNahennLL/bHAZ4Cr6rb76vPDKOkNn4qIAyktsC8Hru1HmcebeiwtoPSN2KZxXHYueP9NObmcQbn7tF4/yjkRdO6EZOaJmXlhY/1bKLnCLweeWJd3AG+MiH36UNRxp3En8+PAWhHxOYDaajitPp5HyR3+JzX41pDM/A7wbsrdkSMj4rG1/rxD14PMfAfwEeAxwHci4q+UBq4XZuZGlDSl91Mukl/Qp2IuxMB6EmsEeg9QfvS+ExGPgwdP0J3g+njg+Ig4hDLiwH8y884+FLmftgZeDxzTqaNe1AuQT1Na/1cYpbJNRJ+h1Ms2wB9qy/90KC1glM54r6eMMnAscB+wUQ3KB/53qd45uZcS0DwaOCoingjlQo7SifGWzHwttTWnb4Udx2rueWd40SmN9VMp6Uk7Z+bXMvPmzLwJ+AIwD9ip7jfQF8uNFKO/UO6SPDsi3lO3zW+khZxDuXjeeVDrrPm5I2JaRExv1M93KLnoNwO/iIhH1d86g+thRMTOEfFg41VmfhD4FLApJWY5CDi3br4COBG4ADi4ph/2lakgk9tKlJatXwGvpVz1nR4Rz87Mv2TmvRGxA/ATSuviAuBtmfmhPpW3bzLzNxHxbOBbwPtqisJfmq3V9cQ8jVJPD9QfzQ9ROpc9qd4JUPE2YANgZ0qKx+tqzvXULCOF3E0Z9vFnlPzN82rwPbC3SCNid8qwjrOArwNXZ+ZZUYbo+hqwfUT8kzLc2f2UfgAA11BSGVRFxCsoo1dsHhFnAd/JzCsb6V4PRMRPhsnLnEnpIHoRDN7IPxHxBuAnmfnXxrqoKR8fANYFXhkRMzPzsE5nxXqxdxtw3aDVGQylEdbHz6F0tNsSuDgizszMr2fm9yJiAaV19XcR8YSaHjc1HXr0QRHxIcqwrKdGxPHAA/Wc8f6IuJvSUHhFZukbVi/+5kbE34HHURpp+iszXSbhQvlifxPYrD6fSrll8kfKFd/jGvtOo4zpunlj3ZR+f4Y+1duzKaOBnNGso8b2DSl5XS+ktMj+B9i63+Xuc50Ne6xQesH/mnK35DAg6vqp9W/08j6DsFA61V1BaX2+H7gMeHxj+xzK7eQv1X1XqetnAb8ADuv3ZxgvC6WV/2pKg8JfKJ21fwisN8y+0Xi8HGWs/8uBbfv9OfpQb8dRGg0uBh7VtW1K/bsB8FVKZ7yfUO5IbQe8lNJ3Z/9+f44+1+ErgHvrufdblBEsFgDvbuyzd63jfwGb9LvM42kBPkq5Y7QvsGFj/fTux83zBfAw4Mx6bM7oPreM+efod0W6jNJ/bOmpfR/wReCxdd1ig+uu1w5sgFM//7MWF1zXYPFW4NIaVG/T7/L2ua6m1b/LUfKpd6vB3qp1/brAOZRW1WZwPdDHWFcdfqSeTJ5PudW5Sf1+fqZuj+bfxuuWBw4AbgJ27/fnGA8LJc/y+nocrlzXHVu/qy8Yrh7rurUod+3uoAyx2ffPMsb19gLKxcgPKR3t/go8umufTnC9JuUC5G+UO6K31u/3kf3+HH2uwy1rHb4ZeHhdt06tn4uAtRv7Po9yEf3afpd7vCyUu5t/o1x4LFfXdY655br2ndZ4PINyQXM78JJ+f45MA+tJt7BwC8yxlNtzXxkmuP4DpSVxYAPDkYK7xQXXlA4UC+oJZYt+f4Y+11+n5XllyhBmN9a6+Scl561zt6QTXF8NvHG4wGZQF8oQZVdR7jA1W2C+Sbll3DmxdP/dhJJnfTslfavvn6XfC+U28Pn1GJvete3vwJcX87on1+/59c26HJTjlNI35KT6vd0W2AX4vyUE10G5sNuHMozmtt37DNpC6UR8Q1dd/JByJ2pOfb5+Y9sj+13m8bRQWqkvo16A1PPK5yh35P5CGTN9o67XPIWSdngHcFS/P0NnGfhOQpNNZmaU8W/JzHcCH6MEiUdFxGOy5HL9BngLJTic06+y9lPNa1tQH68fEXMi4hGd7Zl5BiXd4ymUnOtOp8+/USbneGJmXtyHoo8bWfJUV6AM3ZiUlponAz+g/Eh+NCI2y8zrKS0011GCxRf3qcjjSq27WZQRUX6bC49FvTJlhIUrIuJcSp76ylny0JejjKW+OXB0Zh5f32/Qf89XoNyl+11m3g8PTswBJb1jre4XNDqcXUiZEfTBusx65h4A91EmDHtpZp5P+T4fQgmeT4+IR8ODecQL4MHOtXdn5qmZeVZ93UL7DKBHA2s16uIMysXe8zPzTxGxDWXm440BMvPKut+gf2871gJmZuY/as7+nynxyS2UUUA+QRlkYROAKPMgHAD8FyWofk9d3//67Hdk79LOAuwJvK/xfEbj8bspLYlfpeZ0UVquH9HvcveprqY2Hn+GkhqzgHJCeWfXvp2W6x8A2/W77ONtofywXd1dN8ARlB/EjzOUD/wISl761LEu53hdKCfj7nzWj1JSFz5NCXB+Q7nz9GBrP+X255qN1wxkK2FXva1GV240Q3dVPgr8njL+/JSufaZ1/V4ORF1SRkLq5Kt2Uro6LdLTKNNH/43Scr1x43XLAyvVxwPRqr+Y+ouuv0+sv3mHUu6AXEvtf1Pr7EjgR93f90FfGvX3AkpK3JNrzHIOsH7jmHx9PU8fW5/PADaicdd9vHx3+14Al2X8DyxDJi5fv8i3NANDGnlJlFEFbgdOoSuFYZB+HFk4VeZrwJWUcWznUIbruQ/4eNdrnlm/0N9snoBdEuA99cdwkVw44GRK/u9qw7xuYINrSoevmcOsn0LJM7ybrjzDepI5dzHvNzDf3x7qdvpi1n+Icku+eVH9LGDLfpe5T/X0Zkon2Zc1guvuHP7u4Hp2DWYOodxlWbnfn6MP9dY8f8zonH/r81UpHWYXUFJCtqnrVwT2r7+T5lQP1d/KXc9XoKRsnUnppP2BxrbOBfInKCmHa4z0f9Pvpf9N5lpqXeOETs8ydNl/A2cBr44yAxFZZsiaUfe7jDJMzQspOa8PynpUDoLOZ42IN1I6m7w8M78CPIFy2+6XlOGkPtJ4zY8o+XPH5ADOSDmcxjH4b8oP4hPgwWNuubrty5RUhy27X58DOrxURHyQMpTeizoTbHRk5oLM/BWlP8RptS47KUtnA7MjYpXu9xyk729TRLwyIo6LiM9GxKsiYo2sKSCNfZrHKcCCKF5EyX/deSzLPI58lpLb/17qsZiZ2Ty3ZBn28mcMpYWcSZlA5wTK8Jj/XuRdJ7GuIfWeS2k4OA/4RkQ8JzNvp6S8XUapr1dGxAGUi7qPAR/JzM923qsfn2G8iIhTKGkdnYnppmSZ6v0I4PGUxq61Gy/p/MZdydAFzULG0++ggfUE0/Xl3p2S//uYzLyGcgvqD8ArGsH1vTXQ6cyEt11m/rgvhR8nam7r2sBXMvO3dezWD1NGZXg1ZSikg+t4mgBk5k8z8/K+FHgc6J7IoPEj9iPK7fUDImKduq0zjuhsSoewGxER8XHKCeO9wDnZNV53DM1kd01nXZY89odRbnn+KMt4wgN9UgaIiE9TApZdKSOAfBr4Q0Q8qat+Oo//RUl/W5EyNNxXgHdk5oljVuhxoHGM3U65c3IX8EFg34iY3gyu67nm/sw8kxLwrAO8lZLP+r7OPv34HP3QOO/uT7nzm5S7IDOAb0fE8Zl5M6VfzhmUSYbeC6xByd9/MAd4PAWBYy0iTqIMa3ta5zcwh/Lyz6ZchPyTMtnQs+txuaAeu6tS6nx8H3v9bjJ3eWgLJUi+mdL69dzG+nWB71CS/T8PPIkScN8G7NXYb1zkIvWx/jamjEn9GErLzUEM3Xrfh3LbbgHw4X6Xtd8LQ/mXMykd6vajDK3XGVLqDZSxvb9IyY9bDtiRkr5w5qAfa7WOdqV0oNuLhVM8pnXtN5WFbzcvTxlK6gbgRf3+HONhAV5DSTHaDVixrjusfmdvolwgd48K8qZah6+ipNoc09g2EMcnZRSZG2ikIVE6yV5W1w+bFkK5I3VY/T08dNDqrasOt6CkKxzO0JCiq1KG1DuX2m+JkkYTlPGVm+lHA1dnXfX32VpXuy6uLmoMc1j9Lv+dMoTmPpTRP+4CDu7351ji5+x3AVwewn9aSUu4vR58D2us7+QhrUPJRfonJWf4H8AR/S53n+pqxFxeypXzPBbuAHEEpaPTB4HH9Psz9Ln+Oh1LVgb+RGn5W0AZ3uhMYHbdfhBlYoR/Uy74rqbcJl1kMP9BXCg91y8DNqjPV6K0zJxByVc9tFFXne/xNnX9HYP6/V1MXX6Y0tF4VRbubHdMPTZvpI7rzdBF4X/VbQ92fqrrB+K4pFywva5+Ny9kKYJryig+C2iMUz0o9dash/r4GfV8umNj3ek1AOx0VFxruNc332cQF8qQjvcAuzXWzaBMMPQCSgt/p1PsapRGmt/VOOYeyp3kNw/3/zLels5/uCaAThpIRHyG0tL6osyc19nW2S3LbZMVKaMwPBKYl5l/rPt1pgCd9JpTxdbbd1OAOzLzu4199qD8MD47M8+MiDWAD1BuN/1PDqU1DJxO/dU0kG9SApn/oQyD9N+UE+4KlOncr6lDEu5GOVH/HTilvn6QpymfUr+PxwNPzswnRcTKlAkj7qYcZ4+mfFfPpnyn74uIjYDTKK1eJ2Xmx5rv15cPM05ExOmU4GXb+ny5WmdrUUb4ScpdkzmZeUPdZ3fg25SW6hPquoGqy5oSuC+lweAmYPvMvKduW5lyIbwqZSjWb+TQkIVTKEPxfaXzfLLXW0SsDjwcuDkzb2usfwPwwcycWZ+fSRn2cq/M/HNEbEcZ0eLAzLy2D0Ufl2o8cn19+rrM/Ho9Hn9B+f1bg9IwcxHwrCwpNZ3XPoZyt/SOzLy6rhvfx2C/I3uXkRe6bgvXvxcDX+3e3thv1cW818C0MnR97m9SUmH+TWl5OZmh2/GrAd+jdOz8GeXkchuN6d0HeaH8oO1DufjYncZ05MCLKKMFnMEwI3/U/QZ29I+uengeZQi93Si3Ns8G1q3blgPeR7lz8kGGWri2AXZovMdAfn+HqcsDKCfhg7rWP5qSbvN6ygQn72rU5RrAToNal416WI6SWnQTZdKNxbVcv4RhRlgZhHqj3H37GWXc/cO66mhrSirDkZQhWK9laPSP5SmjrfycAb/T2VWfnWNvbUrnw/+jpLL+Ffg1pd/JYygdY28ALllcDNN8v/G89L0ALj3+R5XWwTfWQOdUSqvhanVbc8a2LSmD/Q/kGNXD1NvzKbc+nwTsABxVA5xvMXShshVl2LjfUDqlDHxQXQPnKcCPKS0N11BvcTJ0URK13m6njs06EX70+lSfm1OGLfsC8FPKyArB0IXKSpSOoBcwzJCO1utCdbEp5cLkWkru9CqUvMwfUYckpAyleeZiXj/pg8Ml1N+MGtgsLri+iDJ066sH7bgDPlmPq09QhrzsHhJuDcpoMvdQLoQ7s8uuQLlgmUdpre77ZxlPC0MpWWvX+l1AadDagKF0rhmUi5r7J3odOirIONXs8RoRu1ICvvsoLQ7nUVpnDoyIVXJoBsHpwPbAZpQ864HTPXpF9RfK8FDnUn44D6OMYfvViJiRmX/OzKMoHfNekZmXjF2Jx5fOcZfFAspoCw9QBup/Ud12X739npS8uZWpM3jWdepSj6mTKSffXYFbal0tqL3e76S0/D+Kchel+/XWa5WZl1H6QVxISdu6kdIKNpvSORHKRcw6ETG1eya2HM+3kFvUdQ6ZUocZnJZlyNBvUEb4WBs4L8pMd2QZQu8JlDsCMUjHXR0F6kWUXPS3ZeZpwJ2d46eeK26mpMpcQgmuD46I11Dy/j9KGVLvpLr/+B21Yoxl5vx67P2DklN9DvDTzLw264gfmXlvZn6C0vC1aV8LvIymLXkX9UPnBy0iZlPyLz8KfDEz7wLeU4Pto4FHRBkbd01Kq+zxwNsz84K+FLyPunKqX04ZQ3kz4K9Zc6Uz87aI+Fp9yf8AX4qI12TmnVnGAx9YjZzq6ZTpZW/MzO9FxL+A/wVeHxFzM/N7NbieQmntv4PSwqVhdPpGZOb7aq7hUcBbIuK8zPwJcH+t80dRLgLv7Gd5J4LMPDci/htYj9LJ6U7g8/UEvgrlxPyHejwPXIDTNSzrnpQ0rk2Bv0TE9zPzV1HGEk7Kxcl5EbF9Zt6Tmf+OiA2za0zwySwinkmZvfgNlGEtOxdfU+sxtSXwiYh4XWZeGhEvoXSIfRqlA/y5wCGZ+aX6fuM7B3iURcTzKPX4n866RnB9U+3zML/uG1n74ETEoygjf/y9H+VuTb+bzF2GFurwZY3nT6PcNrkeeHdd15zZ7lsMjdJwZ933LY3tA3Ubr/G5v0npGHZzrZvrWXSq41UYGingC4NaV4366NyqWwn4PvARFh4p5Rm1Hv9KmTBiA8qJ6LeUEVTMpR65fpt9Jd5ej7urKLfbn0IZ/eMu4PX9LutEXih3T15ByYPdt9/l6fdCSfm4h5IPfDZlZJ/7qLfaGcq5vp6Sn7581+sH4neRMqLMhTRG9GAoRWGbxrnkQmCTun5G/bsyDqnXrMsP1Lr6MktIa6Mx3CilofdAyqgrT+3351imOuh3AVzqf0TJ6VpoymxKS8wf6w/jJxvrm/vsQJku9VldgdDAfLm7ftSeQunc+TRgE+D/MTQd+ZZdr1u1BjaP7fdn6HP9dU4gKwOXUnpq79/9o0iZ3vjGWp/XUXL9v9Y4wRhc917nr6wXJQtqQH0VcHhj+0AENC3X6VaU1KV5NIaGG9SFMoPdXEoe+up13SaUHNZzG+tmUDqE3kcZ/aPvZR/DOgrKUIQ/A75f1zWDvY3qd/QzlE6xV1DuKj2m+32afwd1oQzXeD2lU+J/KClHy/XwusfUc/XdTIKhRR1ubxyot9T3Bv6Vmb+IiBWy3kKJiO0p493OAd6YmZ+q65fLxQwF17wNOEgi4kjKD+WalLrq5J7/F/ApysQ578rMixqvGci66laHPvoBpQXrVcB1WW6jr0LJt1yQmfdHxNMpE8H8kzIc4dfq62ek070vUfMWcUQ8nJKutDxwZ2Ze0b2PeleHjPsf4Pwcmjp6YOsyIl5IaT3cu/ObV4cq7AzVemGUaeBvrjnWG2XJXx84EfFdypj829TnnaFtH0lpUPhMllSGl1ImXjsDeL7njiF1iMIvUyZf2x94HCWF9VRg/xHile0pk7/sBHwoMz9Y10/Y766dF8eBzFyQmd+vQfU+wPfqOLZk5nmUW+9/BN4cEa+t6zs5rsO930B82aNOz1sf70zJXX0b8J8sHSI6HXI+Q+mQ8nzgyIjYuvO6QamrHjyKMub5CZl5dQ2q96K09P8S+GJErJiZP6XMfDeL0nHnWQCDHFTXTmE95fHW47Kz722Z+dfM/FMjqI6JejLpp1pv/6ak0gx8UF1tTkkv7ATVZ1BGjXpBDap3AE6IiEdkya2+rO43MHFB47v4J2DTiHgBDJ0XMvNKSof3znF0Xt33dM8di/g3pXHmTZn5e0qq6lspw7V+uTbeDNep8y7gJ8BrJkNQDQbWfTfMQbY8ZazbD9WOi2QZzeLNlOGR3hYRB9T1E/bAW1b1i9fp8HAk5cfuSEou3MsjYu3MvKfzZc7SU/tAyrCFB3fW60EPANOBbSJil4j4JKWl4XbKrfVdgUNqAHMmJbheC/hI7YgycCJi3XqxkbV164kRsd6SXtc4aS9yYvZk/dA06rTZIWogfx8b55TzKKPOvKy2VG8B7JNlIpMVKf0mVqFrEINBqrfG9+1/KXfmXh8R23S218522WioeToldWRgR45anNoi/fnM/GH9/t1GacF+C0PB9cxOnTcavi4BTs7MH9b1EzqoBgPrvurqub0CQGZ+HXghJZD5WCO4/h0luJ4LvDMiDupLoceB5kmzBoDHUXLhPkG5FTwd+EFErFNb9jvB9ecoOdWDPqPicN/7fwBnUXItTwF2BJ6TmS8GXkppVVi+EcD8CDiYkq/5t7Eo93gSEetTbrO/qT5/LSWvcOOlfJ9o/h1U3Z8/uobN7KV+mvsMwgVK952Sxu9c57NfQukT8SVKKuEetaV6JuXu3UHAqTngMwTWQO4KSsPLjsBxEfFkWOhCbVXKtNsfoEzO9vt+lXc8yzqSTOM88S/gKwwF11+MMvTjisCro8xIu9Adz4keVIPD7fVNV1C9N/DsiPg2Jbg5jRLgfJ4SXB9cb8//LiLeRulIMZBDcnXV2+bAhpT89L/W9IUTKS0KbwJOjYi9M/MfUXOAM/OLfSv8OFBbYOZHxAzKeLV3Av/IzOsi4nBKB7B7KTnW10YZBu4RlCH1OtNDT6npS6dFxM+zDAE5aO5g6CJ3a2Avysgev+z1DZrHMmXs6lvbLuRE0PWdfiZlaLjH11bWn2XmBfWOwGL7Q3S9x9OAednoSzEZ1TqZBsyPiGcDz6kByxmUMYKviZIT/FNKp7DnRMRjgSdS7ji9PzNPhsHua9II5L5H6cD9CeCxEfE94LuUDp/bUca4fl9mfhQGu86WRmb+KyK+Wp9+APg6cD5lttnD+1aw0ZTjoAflIC+U0QE6t0x2aayfSrlCvp0SaG/Y2LZ2v8vd74Vy0XEm5Qs6q66bXv8GJS/9WuB3OAtlp846nZVXrvVyE6Ul+o/Ak4bZf3lKC85vWMyQep33HJQF2Lnr+VmUNJofsphp3Uf6v6iPD6W0Lj6s35+vz3X7Ckra0ZmUvNY7KTN/Pmu4eltMXb6Rkg+7yPE8WRbKVO0nNJ6/kjJy1G8pF3u3U0br2bBu34oyhOb/UcabP4OSz9p5/cCMINVj/T6x/j7eRskbvqvW3yuss2Wq1xUpd90X1OXofpdp1D5rvwswyAuwS/3yHg6sOsz2aTW4vqWebB5Z1w/80D6UiXAW1KDmyY31nSmigzLY/52UoZSmDnh9deplWg1WzqbcmjuMMo32f5pBI7A68PEaUP+aoYuWgR1SD3h5PeYOr89XobRQ/6Yeh2+nawrkxbxPMxB8A2WihAk9he9DrM9mPTyLcqF3WH3+cMrwb/+iDA23+2Je112X903mumRoSu07KSMcQWlVfVPnHEJJh7uG0gK7YV23MmXa7bVojFVtgDj8MVnrazawM2WW41Wss2Wu2+UpgwssAA6ezPXZ9wIM4sLQuMHvrYHLOo1t0X3ioHS4WwDs1e+y96m+mvUxpfH4kFovX2ThFv1mcP06YON+f4bxsFDGq12bkvO2U2P9LjV4vq8TXFOGLDwROLZRn9PGuszjaaGMC/xdylCDb6rrHkYZIeX9Nbg+pnkSrvvMbDzuDgQfoNF6OAgL8Liu56tQ7th9rD7fgtJS+DHgefU7/gdKjnDzdQNZl5Th8r5MSUf6GCXVo3sCrOMoY81/D1ivWV/df10Wqd/F3hWxzh5ynU6p39EFNMapnoxBdaaBdX8rv7RCnzPC9vWAmfWgfHS/y9unOpra9bx70pKj65f1I8D6jfUDHQQOV4+U1tX/UCY4WKdr+5NrcH0vNSWJhVu2BraluqueHkcZD/22TnBd169OyR/stFyvVNe/kNLyv8qgBoJd9fdO4Bzq5CSN9fsAz6z1eBllNtRV67b3UFpofw08t64buLrs+sybAF+l9HuYS00jYuGLuOMoEw/9oPnb6OLSj6X+djYnwZqUQXVm2nmxz+YCW3Y61kXE9Ky9aiNiY8pMT1/MzD9RZnyaFEPR9CoipmbmA/Xx2ykthmtHxNmUHOu/Z+ZxtWf8O+t+H8rM67L25taDplFa9h8GrE8ZReXGRkfEX9dhC98NnBURj8/MC+HBTjoP9KncfdcZeSGLv0TEcXXT0bX+/iczb4mI99f1xwCbRcS1lFSb92fmHY33O5QShP9XlpFqBskfgDNqfa2dmf8AyMxT4cGO3FMpHcg6nWLvoVwQbk0Z8YesZ+aIeCvluz+p67Krc2Zk5l87IyoALwHeARyaZYjRTkfto2vnxtdTgprr+lL4Pul01O53OfTgufwvlEadyR/H9DuyH8SFoVSQp1JOHt/u2j6DMizcVTTyhwdpYeHWmW9TOiKeQmmluZUybfnLGvscSUll+Dz11qfLInW6IrAvZcrZ3zDU6bOZXrMbpeOYLf6L1t/qjcdzKC3XtwJvbqx/OHAEJTf4Mhqt2nX7HgxgTjW1Bb/x/OnAXylDOjbX/xflDtSG9flMSov1K2l02qbcxVuF0mJ7UL8/3yjXXfO3cAdKeszM+vzRlI6KdwPvbuy3XOPxTmNRzvGyAK9uPH7Id9ow7WPEumAStzgvc331uwCDvFA6SBxPuc15NqWjxF6UW8n/oXHbZFAXSh71VcBTOicLyi3jBZQRAKY39n0P5Rb9Wv0ud5/rbLEnE2ClGlz/E/gVsGZdv8iPpMH1QnXxHEpr6xMa67YeLriu2zagTJHced65mH4i8LR+f54xrrvjKRfFsxrrnk+5C3cBsGdj/ZPq+p9Qhjc7nDLKxcubdclQzutKY/EZ+lh3zaD6ZZQGhpNo5FRTcq6/Ssm5bgbX3Wlzkz4QoqS0LQB+1Fi31MF1V72/FXhHvz9bH+u0WRcbUe5+PPyhvscgLH0vwKAujRPD6pQhaK6k5LfeDVzKwvmbA3VQdtXTVyg5givW54+ljB7wdWoOcGdbpz77XeY+19e0Tp0AH6R0tjuN0sq1at22EqVD7E1dwfXAHmc91OuTKSkJZwM7NtbPaQTXb1zMawe2XoHlKJNDPAB8qiu43ptya/jPNDpmU/pNXE65A3UD8NZ+f45+LwxN0vQ24DHDbN+cobt5x/e7vH2qo6A0Vh1W6+qMxraeg+uuQPKgGqi/od+fr98LZVSkG2qMcivlonfdpazPA4Hd+v1ZRr2u+l2Aybr0cjJtBNfTKBNE7EMZN/ixjX0mfSvDYupmSj0p/w44pa7btH6hv94ItN8GHNLv8o6HhaFW0ZVrsHIB8FHK+LbXUkahWa3usxKlRfAGSspCz2MwD9rS+J7uBNxMSaPZsbF+DvCNejKftGOzLkP9LQ/8P8osnZ+hXsjVbc9pBNfPaazfktJ6/fjGukH9LVy/1tFxLNw5cSdKalHnO71pPQ4X0Lj4G4SFkmN+cD1vrEQZfvCeJQXX9dhcrfF8uE6xrx6tco/npasudqLcOXo3JS3r8/U4O4HGiFxLeI/ORcrLR6O842npewEm29J1IC3TSAoMUEtXV701H3+UkrawE2XyiG8zNOLC+pQW2Q/RddtzUBdKTurPKROXrFXXnUK5G3Iz5bb8w+r6FeuP5A+X9VidjAuwQuNxJ4h+wmKC660p44P/V7/LPR4W6nTvjefL1xPrkoLrvRfzfgMZVNfPviWlQWGH+nwDyoQlN9VA5QaGctI3ozHm9yAswH/Xerij8/0bIbie1ni8CiUYP5Vy53hqY9tAjDTTY/0+CngVZfjVGY3176v1/tHhgmsG+CKl7wWYLEsNUE6k3HY/prF+YILjZai7aV3Pm3nTOwFX1y/wdxrr16aODAI8qt+foc/11/wBez6llX+T+vy7lNbqOZS81QdqcP3wut0h9Yav0xcDn2seW40g+omUXP6fUwLtzvo1+l3u8bBQJiH5PvDErvUrLSG4/iPl7snz+v0ZxtNCGSf9EspEOZ+sv3mXAs+t3/d/AB8f5nUDcTFS6+Fq4G+UBoSD6/phg+u6bZW6bQFdqUYMTdpkUA1Po1y4XUzNM+86P3cmaluo5XoxQfXA1GffCzAZFso4tTdQ8i8vo9wS/shDeJ/oej5pfxgpt+ymdK17J+XC5DvUlivK0FtvpEzHew1lJsqja8B4K7BVvz9LH+twKkM51SvU56tTWmGC0pnzKoZautYHbqTkr36aHmYJHNSFctt9Qf1ub9Ss8/q3M4PYj+kauaf7ezyIC0P9H55FIz2GkYPr59Xv+Ev6Xf7xtNTv9Qvq+eVM4L2NbbOAC+kafWaQFmBDyggzJ9VAbz41J3q44Lqeew6vwd5RXe+1f/1eH9DvzzUeFspF8vm1Tr7bWN8cdabzW/m5Wt/d6R8DFVRnGlgvewWWGdduqieQGXXd1yitC82Db8TWwK6DcTsauXSTbaGkK/yEhUcD+F/KMHA/p1ycLKCOtEDJQX8OJei+DrgI+BKwab8/S5/qb8Ou5ytTWqVfU08aQclP/zUluO4EgxvW+ruakv4x8AHgMHXb/B6+vR6Hn6QRXNdtr64n8wXAi/td7vG21GNwJeAXlBSu5sQQIwXXj+x32ftUX0u8W0QZw3ulxvMVKZ0ar6NrVspBWRi6W/Rqyl2k3SljoN/PosH1vcCPKA0P82kE1ZSLl+mUO88v6vfnGid12mm0Wb2el/9NGSGlcz5pxjcnUMZRb77PIfX3cSDSPxb67P0uwEReKLfhrqTcNp7aOOBeB5wObAxs0cP7NE/mh9b3nNPvzzeK9bYR5bbdNcAzKLmqv6aMvBC13k6sX8oju167PiXQHsic6lpH9wH71OdTKLluv2LhTq9rUFqnP9VYtxOlc9NqDHV0HOjgekmfn9IpqhNcb1zXzaAE3YfQNX25yyL1t2n9Lbyahacy7gTX/6GkdK3d9bqBOC55iGkvlMmyDqfkFb+t359jjOus2YFzaj1nPIYys+yb62/fl+vvZDO4PpQytO0CFr6L0hzHf/pYfIbxtvTwOzirnqOvq8fdIsF1870av5Gv7fdn60t99rsAE3mpP26nsGhr1v9SOtzdRbmKPpc6hTSLTtHdnYu0gEk+eUT9MdyEMrXx1cBRNeBrdoxYn9IpYkHXCXlgA0JKUH0v8OH6fAXKRd0PKRNrNDvfrAB8lnIX4FhKy9bvKbeTOy0SkzbVqMf6bJ5QH09prToE2Llrv2PrcXhaPTm/lTIBzP7DvdcgLiN9HylDZP6YRYPrFRlq1Rqosb3r5/8MJYVwkTz+Jbxua0on7kuo+cR1/aQ/Butv2l8oQzhu0rXt45Q7d8tROst+gYWD61UoaYR+bxeut2YM8nTgf4BvUgYFaJ5T1qR02r6OMqRhJ7getg4Z0MavTAPrh15xQ5OVPLxr/Ufrl/ktlNtS/68GN78d5j2GS/CflLldw50wKC2op9UT6y/oSn9hKLi+jwEeoL/WxY61Ho6n5kbXE8eCenxtV9c1fwi3q/V7F6WD0y+oLTK9nMAn60LXWOfAK+oJ+TJKB7r76WppqQHgxZQWr7/j5E2Lq9tdKGPVvp7SStg5+T6Wchv+ahZtuX5cv8vdh3ran3Jxtnt9vsTxgBuvXZFyp2/7xrpJHyDWoG9BXX5NGf7t7cBTGvVyEfDO+nxN4GTKXZFD67pm+sKkr7OlrN9XUBoCT6XMH3Ez5S7Aeo191qznkX/SGKTBpasu+12AibYAz6bkrX6BRm5g3bYB8MW6Tyc/aQYlyL6z64dwYHrNUm4NvbDzg1fXnU7ppDinnnD/Q+nd3d2ivx7lVvGt3QHRoCzA9jU4vmiYY+6H9UTzZYaG0Wu2xK5DmSnrSQy19g/sjIr1hPFhhvpDPL+eoI+ox+mzGifvw7te+2hKgLhZY50n56G62L9+j/9R6+98YDeGpt/uBNdXMMx434NUl5QOX3+vj19N6ZS4YQ+vG66BYiAukikpbMfV38IvUVKJLqF0xv4KpfHhq5TW1s73e83627iAAbyAW4q6fXYNljv9mrZmKG3mT8D6jX3XpNw1GLjc6Z7rs98FmEgLZSa7SygtW8cAWw+zz6qNx51b7p1ZszYZZv+DmeS9kCkXF29mKJ/y+5QWwu3r9s0ok5hcX0/E3cH1ugzoNOWUae7vo3SQvYEyyctKXfv8hJIicghDY3wP2xlqkIKXYT77SfVksVt9vgElReHd9flmlA46X6X0cB9xxrVBCWh6qNeg5GD+jjKm8OaUtKXLKa37ezEUXG9C6Qj1LxrTcg/aQrmb+UA9/hbU80DP383uY29QvtfAqpQx0hfUY+1RlEabyyktqVfUbfs0XrMWAzDb31LU4Vpdzx9G6UPSSTHcgpK7/3lgP0or9m9ZOLhefqzKOxGXvhdgoiyU6XjnAS8DZi9mn+FaE1aqPwRn0TXOLUOTTUzKluquz7oq5cLk/vql3apr+6b1xHw95ZbfQJwollBnO1MuRt5b6+/7lFaF4YLrX9ag8eBGcD3wddion8/VE8RTG+s2pNx9elR9PJdy63gGsA1wSz1JH9bv8o+3ZZjA7uHAeTSm26Z0Ur6E0hm7GVxv3gx8BnWhDBnaSWvoudMcC9/tfCaNaeIHYaHkSn+41t1Rdd00Ssv/SZR0o+cv5rUD/ZtI6R9yDbBlY90KlD4621A6fl5KufM+k5Je861a139k0RGpbFwYrp77XYCJsFBaAufWH7FFehBTeiR3Rgxozuy0AvBySmvjsMEzNTd2EJYaWN9GaRX8YmN9p2V/U4Y6ND5rkH8EayDdmdWqk1M9rYfg+t+UW6SOUT1UL5+hXMA+rT5vBiZ71r/vZtFWma9TOuosYIBbV4epz2b9PQ04kjJSwKmN9Z3fxtmU4PpvwD4s2o9iIL/jwFb1mPwBZei3T/USpHTV/SGUi+mnjlY5x+tCCa4/VL+b7+7aNtATho1QZ2vU7+s1lAEVtmyce1esf19IafXfuvG6NwJ/oDQsTvrpyFup634XYLwvlN7FP6CMjblyY30nh/pxDOVkbt7YvjNlbMdbWXi8zM6BPHCz3FFaBXcEPlID7C8NUy+b1i/x32hMKT2ICyWnd4Xm8UIZa3Wk4Prseiy+sN/lHw8LQx2evlqfNwOT/6FMrvEwSr7/bxma2GQN4KeUTniP7/fnGI8LpdFgfj1Rd34DD21sb46f/rf6W7hRP8o6HhdK34m1KZMNzadM2jTS6CrD9csZyOHMah2sUr/DC2h0bsdRj4arq69QGrZmUmaOvYrSB2LLrv2OqufmR9fnM+px+R7qyGYuPdR3vwsw3hdKTuB9wEuH2bYDJXf6R8Cf6wG5Zd12PCX948DG/n7RSz3MWkxwvRxlIP8n0eiJ7PJg/fQaXJ/IAHdQ7KqL1RhKQXpHY/2HKWk2e9TnJ9TjcVdKqsJ+lPzgnRqvGejvLwtPZbwGZfjGNwOPqN/ZP1HSPg5o7Nc5Zh8JvKzfn6FP9TZiPjSlM9iRIwXXiwmqJ22/nKWo22ZwvUiHWJeEkh5zF/D0xronNYLrLRrrO6NPfRJ4EaVh4RbguY19TP9YUp33uwDjfaGMb3sH8Mz6vJnq8VlKR6cVgD0oOYb31hPNLBa+rTzQJ+Vh6nXNGlz/i3LLfav6A3A/Na3GZdh6Gy64fk93cF33Mbgu9bBy4+T7pvr4zvqd7bRuPYzS+WkBZWKd/9A13fGgLnR14KTMgvqK+r19ZGP9EympXH8fLrhuPB+Y38KugHi3euz9oAbSsxrb1mSo5frErtcNzAhSD7GOV2GoQ+P7+l2e8bTQ1bek8Xs3pQbX19bgekuGRo36L8oU8PfW1x7Rj7JP5KXvBRjvSw2QbwJObqzrHIBTaPSOZWhYvU273sMrvOHrdk3KlPB3UG4TX88wI624LFJvzeD6ezUQ/AT21B6pzjo5mffVE/Duw+yzQg28DwH2bqwfmEBwmDo5qdZX507cqgylG/2NoYmvOifsJ9Tg+q9M8omulrIeX0m5CP4JJef/PkqjTHMI1jUpncsWAF8Z5j0m/QhSy1C/q1BaWQ/ud1nGy8LIfUs2qX+bLdfNDo2bUNJZt2msG9jfwaVdOj+GWoyIWJ4yk+LOlBPFd+r6qZn5QNd+R1CGqjkQuDWt3CWKiFUpt943An6Tmdf0uUgTQuf4i4jplOHL7gD28phbvHqsvZnSMviuzHxXY1sMV3cRMSUzF4xhMceNiPgc8DzKCAtnN9ZvT+nQ9AJKy+mXmvUXETtRLvRmA0/OzEvHvPDjSETsSZn34AOZ+cGI2JQyDvAUykXKEZl5ft13Lcrt93mZ+fHGezyWch76ZGZ+bqw/w0QQEctl5n39Lsd4EBFPpwzl+L+Z+bKu7+eHKRM57UZpkX4iJQf7VsqdqMuasU19zcD+Dj4UBtY9iIjNKfmE/0fJ4zqjrp+SmQtqcLMv5Tbf4Zn55f6VVoOiEVxPBbIei8MGiCoiYhXKGPRvokxY9M7GNuuuqkH18ylB9VnDbH8MZcSaJwMvzszTu07eOwNrZ+Y3x7Lc401EPIySv//vzDw4IjajnEu+Sukc+1XKhfFxmXlefc3ymXn3MO+1cWb+35gVXhNWRKxGSTc6FHhPZr6jrv8w8DrK9/rMui4owfUXgLspU77/aexLPXkYWPcoIp5BGXf0BuDTmfnhuv6xlGH43gO8NzPfU9d7ktaoa7Yk2KrQm67g+tjMfHefizSuRMRnKEH1izLzrK6A+V3AnZn5gYjYipLK9SSGCa4b7zewx2VETKPU5VWUjp3nUEafOZiSw/oZyoyVp1MCoN8P8x4DW3966CJiZeBYyu9cp5Px6ygjRp3ZtW9QLpJPBf47M78+xsWdVAysl0K9xflVStrCLZT8pRUoHZ1OyswT6n7+EErjWA2uj6accD6QmUf0uUjjwhJuIZ9AOTHvmZk/r+s6wfWOlJau0/pU9HErImZk5r0R8VLKcGYv6KTHRMTbKcMWPppyIfPtPhZVk0z9nTuW0ul1GmUUpB8vZt+g3GW6cQyLOClN63cBJpLMPCcinkw5iTyBElT/jpKTdAEYVEsTQWbeERHHUWZGvaHf5RlHzqd08jw0Iq5o3EI+AXgN5Rbyzzs7Z+afI+ItlBF+vh8Rj8zMq8e81ONYZt5bH65FaTUEICJWpIxj/RHKhcy/xrxwmtTq79y7KI1/b6MMETxsYF0voG8E45hlZYt1i0z/kCYWOzwtajG3kP+bcgv5jGH2n05pcX1sZn5vLMs6kdS0wfModz1/QZkG/jjg9Zn5jbqPAY1aN1LfErXPwPohMICWNJn1egs5Il4NvJSSHnJ3XWdwuBgR8VTK+PMzgH8DH8rM9/W1UBoI9i0ZO6aCPAQG1ZIms15uIUfEiymTmZzYHMXCoHrxMvPsiNiSMhPlvZl5DngxotHX+E4vAN4ZESvat2R0GFhLkhaRmbdHxAeB5YF31Dt174QHg+qvUIaJe1dd5528HmTmtZQZ7wCDao0d+5aMDVNBJEmL1X0LGbgc+BpleLhOoG1wKE0Q9i0ZXQbWkqQRdQ1PCI0cTYNqSRpiKogkaUT1FvJ7gKnAFZn5KTColqRutlhLknrSmeykPjaolqQuBtaSJElSC6b0uwCSJEnSZGBgLUmSJLXAwFqSJElqgYG1JEmS1AIDa0mSJKkFBtaSJElSCwysJUmSpBYYWEuSJEkt+P8NIPB4E1O25gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "MG_instance(\"gs2_1\", \"2\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  2.3078000000000003\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9714\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  6.2271\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  19.7897\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  24.6467\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  30.1918\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  51.976\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  55.0747\n",
      "[2.3078000000000003, 0.9714, 6.2271, 19.7897, 24.6467, 30.1918, 51.976, 55.0747]\n",
      "[[0.3182, 0.1287, 1.0298, 2.1158, 2.7101, 4.5513, 4.5282, 4.6691], [0.091, 0.043, 0.5125, 2.4216, 3.4675, 4.5686, 9.2573, 9.9489], [1.2206, 0.4482, 3.9447, 14.4905, 17.6924, 20.1221, 36.1932, 38.5638]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  2.3078000000000003\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9714\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  6.2271\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  19.7897\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  24.6467\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  30.1918\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  51.976\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  55.0747\n",
      "[2.3078000000000003, 0.9714, 6.2271, 19.7897, 24.6467, 30.1918, 51.976, 55.0747]\n",
      "[[0.3182, 0.1287, 1.0298, 2.1158, 2.7101, 4.5513, 4.5282, 4.6691], [0.091, 0.043, 0.5125, 2.4216, 3.4675, 4.5686, 9.2573, 9.9489], [1.2206, 0.4482, 3.9447, 14.4905, 17.6924, 20.1221, 36.1932, 38.5638]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[2.1587, 2.1372]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  2.1372\n",
      "thermal2\n",
      "[1.2215, 1.1143]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  1.1143\n",
      "Transport\n",
      "[5.6426, 5.0448]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  5.0448\n",
      "Fault_639\n",
      "[19.1793, 18.481399999999997]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  18.481399999999997\n",
      "Emilia_923\n",
      "[23.3192, 23.243699999999997]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  23.243699999999997\n",
      "af_shell10\n",
      "[25.7957, 26.0516]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  25.7957\n",
      "ML_Geer\n",
      "[45.0371, 44.5451]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  44.5451\n",
      "Flan_1565\n",
      "[49.7933, 50.4897]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  49.7933\n",
      "[2.1372, 1.1143, 5.0448, 18.481399999999997, 23.243699999999997, 25.7957, 44.5451, 49.7933]\n",
      "[[0.2858, 0.1187, 0.9054, 1.9591, 2.7101, 4.4908, 4.4969, 4.6012], [0.0725, 0.0432, 0.4334, 2.5239, 3.4883, 4.4974, 9.1689, 9.8036], [1.0572, 0.4297, 2.9041, 13.155, 16.0467, 15.5915, 28.8576, 33.4331]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[2.1587, 2.1372]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  2.1372\n",
      "thermal2\n",
      "[1.2215, 1.1143]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  1.1143\n",
      "Transport\n",
      "[5.6426, 5.0448]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  5.0448\n",
      "Fault_639\n",
      "[19.1793, 18.481399999999997]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  18.481399999999997\n",
      "Emilia_923\n",
      "[23.3192, 23.243699999999997]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  23.243699999999997\n",
      "af_shell10\n",
      "[25.7957, 26.0516]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  25.7957\n",
      "ML_Geer\n",
      "[45.0371, 44.5451]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  44.5451\n",
      "Flan_1565\n",
      "[49.7933, 50.4897]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  49.7933\n",
      "[2.1372, 1.1143, 5.0448, 18.481399999999997, 23.243699999999997, 25.7957, 44.5451, 49.7933]\n",
      "[[0.2858, 0.1187, 0.9054, 1.9591, 2.7101, 4.4908, 4.4969, 4.6012], [0.0725, 0.0432, 0.4334, 2.5239, 3.4883, 4.4974, 9.1689, 9.8036], [1.0572, 0.4297, 2.9041, 13.155, 16.0467, 15.5915, 28.8576, 33.4331]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "Average MPK speedup =  1.1822817220149662\n",
      "Average speedup =  1.0950495743829327\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  2.1521\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9077\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  5.518800000000001\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  22.9774\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  29.351200000000002\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  35.7909\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  61.6661\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  65.1321\n",
      "[2.1521, 0.9077, 5.518800000000001, 22.9774, 29.351200000000002, 35.7909, 61.6661, 65.1321]\n",
      "[[0.2498, 0.0817, 0.7914, 2.0324, 2.7315, 4.672, 4.5983, 4.6856], [0.077, 0.0374, 0.4118, 2.4511, 3.4956, 4.7008, 9.341, 10.096], [1.1487, 0.4484, 3.5778, 17.181, 21.9073, 25.4886, 46.3361, 49.0391]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  2.1521\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9077\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  5.518800000000001\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  22.9774\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  29.351200000000002\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  35.7909\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  61.6661\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  65.1321\n",
      "[2.1521, 0.9077, 5.518800000000001, 22.9774, 29.351200000000002, 35.7909, 61.6661, 65.1321]\n",
      "[[0.2498, 0.0817, 0.7914, 2.0324, 2.7315, 4.672, 4.5983, 4.6856], [0.077, 0.0374, 0.4118, 2.4511, 3.4956, 4.7008, 9.341, 10.096], [1.1487, 0.4484, 3.5778, 17.181, 21.9073, 25.4886, 46.3361, 49.0391]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.9618, 2.1224000000000003]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  1.9618\n",
      "thermal2\n",
      "[1.0873, 1.1377000000000002]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  1.0873\n",
      "Transport\n",
      "[4.5722, 4.6053]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  4.5722\n",
      "Fault_639\n",
      "[19.9106, 20.2716]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  19.9106\n",
      "Emilia_923\n",
      "[25.3836, 25.424]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  25.3836\n",
      "af_shell10\n",
      "[27.4282, 28.058]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  27.4282\n",
      "ML_Geer\n",
      "[47.626200000000004, 48.599]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  47.626200000000004\n",
      "Flan_1565\n",
      "[54.567, 54.548100000000005]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  54.548100000000005\n",
      "[1.9618, 1.0873, 4.5722, 19.9106, 25.3836, 27.4282, 47.626200000000004, 54.548100000000005]\n",
      "[[0.253, 0.0757, 0.7536, 1.9896, 2.9058, 4.5669, 4.6046, 4.6981], [0.0555, 0.0344, 0.3686, 2.5239, 3.4746, 4.6601, 9.1869, 10.0689], [0.8812, 0.4043, 2.6885, 14.5498, 17.9405, 16.9552, 31.9617, 37.6783]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.9618, 2.1224000000000003]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  1.9618\n",
      "thermal2\n",
      "[1.0873, 1.1377000000000002]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  1.0873\n",
      "Transport\n",
      "[4.5722, 4.6053]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  4.5722\n",
      "Fault_639\n",
      "[19.9106, 20.2716]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  19.9106\n",
      "Emilia_923\n",
      "[25.3836, 25.424]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  25.3836\n",
      "af_shell10\n",
      "[27.4282, 28.058]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  27.4282\n",
      "ML_Geer\n",
      "[47.626200000000004, 48.599]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '0', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  47.626200000000004\n",
      "Flan_1565\n",
      "[54.567, 54.548100000000005]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '1', 'cacheSize': '85', 'recStage': '60', 'power': '1'}\n",
      "chosen power  1\n",
      "chosen yValue  54.548100000000005\n",
      "[1.9618, 1.0873, 4.5722, 19.9106, 25.3836, 27.4282, 47.626200000000004, 54.548100000000005]\n",
      "[[0.253, 0.0757, 0.7536, 1.9896, 2.9058, 4.5669, 4.6046, 4.6981], [0.0555, 0.0344, 0.3686, 2.5239, 3.4746, 4.6601, 9.1869, 10.0689], [0.8812, 0.4043, 2.6885, 14.5498, 17.9405, 16.9552, 31.9617, 37.6783]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "Average MPK speedup =  1.2999899956081666\n",
      "Average speedup =  1.1553636700608234\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  1.9423000000000001\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9225\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  5.9919\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  27.2343\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  36.168400000000005\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  45.735600000000005\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  80.6328\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  86.2883\n",
      "[1.9423000000000001, 0.9225, 5.9919, 27.2343, 36.168400000000005, 45.735600000000005, 80.6328, 86.2883]\n",
      "[[0.227, 0.0642, 0.7323, 1.9514, 2.7213, 4.7355, 4.6883, 4.6581], [0.0605, 0.031, 0.3706, 2.3453, 3.4204, 4.582, 9.2469, 9.9919], [1.156, 0.4947, 4.236, 22.2614, 28.6242, 35.3625, 65.4054, 69.7693]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  1.9423000000000001\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9225\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  5.9919\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  27.2343\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  36.168400000000005\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  45.735600000000005\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  80.6328\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  86.2883\n",
      "[1.9423000000000001, 0.9225, 5.9919, 27.2343, 36.168400000000005, 45.735600000000005, 80.6328, 86.2883]\n",
      "[[0.227, 0.0642, 0.7323, 1.9514, 2.7213, 4.7355, 4.6883, 4.6581], [0.0605, 0.031, 0.3706, 2.3453, 3.4204, 4.582, 9.2469, 9.9919], [1.156, 0.4947, 4.236, 22.2614, 28.6242, 35.3625, 65.4054, 69.7693]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.8942, 2.0431]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  1.8942\n",
      "thermal2\n",
      "[1.0997, 1.1501000000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  1.0997\n",
      "Transport\n",
      "[4.9464999999999995, 4.5632]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  4.5632\n",
      "Fault_639\n",
      "[25.336899999999996, 27.3792]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  25.336899999999996\n",
      "Emilia_923\n",
      "[29.9904, 37.4023]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  29.9904\n",
      "af_shell10\n",
      "[32.4347, 32.478699999999996]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  32.4347\n",
      "ML_Geer\n",
      "[64.0737, 64.3321]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  64.0737\n",
      "Flan_1565\n",
      "[76.2044, 71.25810000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  71.25810000000001\n",
      "[1.8942, 1.0997, 4.5632, 25.336899999999996, 29.9904, 32.4347, 64.0737, 71.25810000000001]\n",
      "[[0.2, 0.0582, 0.6387, 1.9842, 2.6968, 4.4963, 4.4686, 4.6284], [0.0473, 0.0325, 0.3289, 2.4767, 3.5598, 4.6442, 9.1498, 9.8446], [0.9544, 0.4694, 2.7727, 20.0149, 22.7223, 21.8009, 48.5513, 54.6018]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.8942, 2.0431]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  1.8942\n",
      "thermal2\n",
      "[1.0997, 1.1501000000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  1.0997\n",
      "Transport\n",
      "[4.9464999999999995, 4.5632]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  4.5632\n",
      "Fault_639\n",
      "[25.336899999999996, 27.3792]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  25.336899999999996\n",
      "Emilia_923\n",
      "[29.9904, 37.4023]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  29.9904\n",
      "af_shell10\n",
      "[32.4347, 32.478699999999996]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  32.4347\n",
      "ML_Geer\n",
      "[64.0737, 64.3321]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  64.0737\n",
      "Flan_1565\n",
      "[76.2044, 71.25810000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  71.25810000000001\n",
      "[1.8942, 1.0997, 4.5632, 25.336899999999996, 29.9904, 32.4347, 64.0737, 71.25810000000001]\n",
      "[[0.2, 0.0582, 0.6387, 1.9842, 2.6968, 4.4963, 4.4686, 4.6284], [0.0473, 0.0325, 0.3289, 2.4767, 3.5598, 4.6442, 9.1498, 9.8446], [0.9544, 0.4694, 2.7727, 20.0149, 22.7223, 21.8009, 48.5513, 54.6018]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "Average MPK speedup =  1.301481913068078\n",
      "Average speedup =  1.1672103946263748\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  2.0191999999999997\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9943\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  6.0751\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  32.602199999999996\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  43.144\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  56.3372\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  101.6682\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  107.36030000000001\n",
      "[2.0191999999999997, 0.9943, 6.0751, 32.602199999999996, 43.144, 56.3372, 101.6682, 107.36030000000001]\n",
      "[[0.1677, 0.0503, 0.5936, 1.9951, 2.7148, 4.6528, 4.6193, 4.679], [0.0623, 0.031, 0.3232, 2.4377, 3.4667, 4.707, 9.3333, 10.036], [1.2121, 0.5778, 4.3081, 27.4975, 36.1151, 45.9434, 86.4329, 91.2811]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  2.0191999999999997\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9943\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  6.0751\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  32.602199999999996\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  43.144\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  56.3372\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  101.6682\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  107.36030000000001\n",
      "[2.0191999999999997, 0.9943, 6.0751, 32.602199999999996, 43.144, 56.3372, 101.6682, 107.36030000000001]\n",
      "[[0.1677, 0.0503, 0.5936, 1.9951, 2.7148, 4.6528, 4.6193, 4.679], [0.0623, 0.031, 0.3232, 2.4377, 3.4667, 4.707, 9.3333, 10.036], [1.2121, 0.5778, 4.3081, 27.4975, 36.1151, 45.9434, 86.4329, 91.2811]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.9144999999999999, 1.8778000000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  1.8778000000000001\n",
      "thermal2\n",
      "[1.2220000000000002, 1.1508]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  1.1508\n",
      "Transport\n",
      "[4.7877, 4.9285]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  4.7877\n",
      "Fault_639\n",
      "[29.5552, 38.1699]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  29.5552\n",
      "Emilia_923\n",
      "[37.0598, 55.0598]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  37.0598\n",
      "af_shell10\n",
      "[36.7678, 37.3322]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  36.7678\n",
      "ML_Geer\n",
      "[81.466, 80.494]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  80.494\n",
      "Flan_1565\n",
      "[86.29520000000001, 90.40520000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  86.29520000000001\n",
      "[1.8778000000000001, 1.1508, 4.7877, 29.5552, 37.0598, 36.7678, 80.494, 86.29520000000001]\n",
      "[[0.1727, 0.0511, 0.5801, 1.9475, 2.9775, 4.6492, 4.494, 4.6643], [0.0472, 0.0294, 0.3106, 2.4986, 3.5242, 4.6757, 9.2401, 9.9211], [1.0366, 0.5411, 3.0753, 22.954, 29.5405, 26.1297, 64.8225, 69.8366]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.9144999999999999, 1.8778000000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  1.8778000000000001\n",
      "thermal2\n",
      "[1.2220000000000002, 1.1508]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  1.1508\n",
      "Transport\n",
      "[4.7877, 4.9285]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  4.7877\n",
      "Fault_639\n",
      "[29.5552, 38.1699]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  29.5552\n",
      "Emilia_923\n",
      "[37.0598, 55.0598]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  37.0598\n",
      "af_shell10\n",
      "[36.7678, 37.3322]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  36.7678\n",
      "ML_Geer\n",
      "[81.466, 80.494]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '60', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  80.494\n",
      "Flan_1565\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[86.29520000000001, 90.40520000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '85', 'recStage': '0', 'power': '2'}\n",
      "chosen power  2\n",
      "chosen yValue  86.29520000000001\n",
      "[1.8778000000000001, 1.1508, 4.7877, 29.5552, 37.0598, 36.7678, 80.494, 86.29520000000001]\n",
      "[[0.1727, 0.0511, 0.5801, 1.9475, 2.9775, 4.6492, 4.494, 4.6643], [0.0472, 0.0294, 0.3106, 2.4986, 3.5242, 4.6757, 9.2401, 9.9211], [1.0366, 0.5411, 3.0753, 22.954, 29.5405, 26.1297, 64.8225, 69.8366]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "Average MPK speedup =  1.3071536160195716\n",
      "Average speedup =  1.189359348754294\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  2.2186\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9768\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  6.3376\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  34.8377\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  46.8523\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  60.836099999999995\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  110.69000000000001\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  117.9078\n",
      "[2.2186, 0.9768, 6.3376, 34.8377, 46.8523, 60.836099999999995, 110.69000000000001, 117.9078]\n",
      "[[0.1453, 0.053, 0.5944, 2.0244, 2.7142, 4.6768, 4.7642, 4.6985], [0.0491, 0.0284, 0.3018, 2.3838, 3.4025, 4.5234, 9.178, 9.8384], [1.2359, 0.5686, 4.7532, 29.7066, 39.8217, 50.7584, 95.4628, 101.7884]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  2.2186\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9768\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  6.3376\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  34.8377\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  46.8523\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  60.836099999999995\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  110.69000000000001\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  117.9078\n",
      "[2.2186, 0.9768, 6.3376, 34.8377, 46.8523, 60.836099999999995, 110.69000000000001, 117.9078]\n",
      "[[0.1453, 0.053, 0.5944, 2.0244, 2.7142, 4.6768, 4.7642, 4.6985], [0.0491, 0.0284, 0.3018, 2.3838, 3.4025, 4.5234, 9.178, 9.8384], [1.2359, 0.5686, 4.7532, 29.7066, 39.8217, 50.7584, 95.4628, 101.7884]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[2.1593999999999998, 2.1731]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  2.1593999999999998\n",
      "thermal2\n",
      "[1.2524, 1.2878]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  1.2524\n",
      "Transport\n",
      "[5.4780999999999995, 5.3141]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '60', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  5.3141\n",
      "Fault_639\n",
      "[30.886599999999998, 50.9506]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  30.886599999999998\n",
      "Emilia_923\n",
      "[41.2331, 71.4087]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  41.2331\n",
      "af_shell10\n",
      "[39.397, 39.3554]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '60', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  39.3554\n",
      "ML_Geer\n",
      "[87.1305, 88.07180000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  87.1305\n",
      "Flan_1565\n",
      "[97.4333, 115.3179]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  97.4333\n",
      "[2.1593999999999998, 1.2524, 5.3141, 30.886599999999998, 41.2331, 39.3554, 87.1305, 97.4333]\n",
      "[[0.1629, 0.0479, 0.5579, 1.9475, 2.762, 4.5258, 4.425, 4.6832], [0.0445, 0.0294, 0.2976, 2.5733, 3.5359, 4.5898, 9.1825, 10.0657], [1.099, 0.5853, 3.6485, 25.5112, 33.9202, 28.8669, 71.5989, 80.5966]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[2.1593999999999998, 2.1731]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  2.1593999999999998\n",
      "thermal2\n",
      "[1.2524, 1.2878]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  1.2524\n",
      "Transport\n",
      "[5.4780999999999995, 5.3141]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '60', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  5.3141\n",
      "Fault_639\n",
      "[30.886599999999998, 50.9506]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  30.886599999999998\n",
      "Emilia_923\n",
      "[41.2331, 71.4087]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  41.2331\n",
      "af_shell10\n",
      "[39.397, 39.3554]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '60', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  39.3554\n",
      "ML_Geer\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[87.1305, 88.07180000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  87.1305\n",
      "Flan_1565\n",
      "[97.4333, 115.3179]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_1', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  97.4333\n",
      "[2.1593999999999998, 1.2524, 5.3141, 30.886599999999998, 41.2331, 39.3554, 87.1305, 97.4333]\n",
      "[[0.1629, 0.0479, 0.5579, 1.9475, 2.762, 4.5258, 4.425, 4.6832], [0.0445, 0.0294, 0.2976, 2.5733, 3.5359, 4.5898, 9.1825, 10.0657], [1.099, 0.5853, 3.6485, 25.5112, 33.9202, 28.8669, 71.5989, 80.5966]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "Average MPK speedup =  1.261481112057425\n",
      "Average speedup =  1.1613131464383653\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  2.258\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  1.039\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  6.3765\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  42.308699999999995\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  58.1452\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  75.1478\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  139.0999\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  150.4733\n",
      "[2.258, 1.039, 6.3765, 42.308699999999995, 58.1452, 75.1478, 139.0999, 150.4733]\n",
      "[[0.1437, 0.0399, 0.5289, 1.966, 2.6998, 4.599, 4.5735, 4.7154], [0.0536, 0.0272, 0.275, 2.4383, 3.4861, 4.5773, 9.298, 10.2101], [1.4909, 0.6443, 4.9487, 36.6328, 51.1272, 64.9149, 123.9561, 134.2176]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  2.258\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  1.039\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  6.3765\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  42.308699999999995\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  58.1452\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  75.1478\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  139.0999\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  150.4733\n",
      "[2.258, 1.039, 6.3765, 42.308699999999995, 58.1452, 75.1478, 139.0999, 150.4733]\n",
      "[[0.1437, 0.0399, 0.5289, 1.966, 2.6998, 4.599, 4.5735, 4.7154], [0.0536, 0.0272, 0.275, 2.4383, 3.4861, 4.5773, 9.298, 10.2101], [1.4909, 0.6443, 4.9487, 36.6328, 51.1272, 64.9149, 123.9561, 134.2176]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[2.005, 1.8976000000000002]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '60', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  1.8976000000000002\n",
      "thermal2\n",
      "[1.2739999999999998, 1.2650000000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '60', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  1.2650000000000001\n",
      "Transport\n",
      "[6.152699999999999, 5.713]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '60', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  5.713\n",
      "Fault_639\n",
      "[35.6677, 69.6555]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  35.6677\n",
      "Emilia_923\n",
      "[47.86750000000001, 79.1988]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  47.86750000000001\n",
      "af_shell10\n",
      "[54.6538, 54.928799999999995]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  54.6538\n",
      "ML_Geer\n",
      "[118.28260000000002, 130.1457]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  118.28260000000002\n",
      "Flan_1565\n",
      "[114.28320000000001, 164.11829999999998]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  114.28320000000001\n",
      "[1.8976000000000002, 1.2650000000000001, 5.713, 35.6677, 47.86750000000001, 54.6538, 118.28260000000002, 114.28320000000001]\n",
      "[[0.1186, 0.0401, 0.5115, 2.065, 2.7531, 4.5541, 4.492, 4.6683], [0.0403, 0.0294, 0.2652, 2.5752, 3.6626, 4.6929, 9.279, 9.9145], [1.1028, 0.6801, 4.1374, 30.1805, 40.2887, 44.0704, 102.6065, 97.8166]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[2.005, 1.8976000000000002]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '60', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  1.8976000000000002\n",
      "thermal2\n",
      "[1.2739999999999998, 1.2650000000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '60', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  1.2650000000000001\n",
      "Transport\n",
      "[6.152699999999999, 5.713]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '60', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  5.713\n",
      "Fault_639\n",
      "[35.6677, 69.6555]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  35.6677\n",
      "Emilia_923\n",
      "[47.86750000000001, 79.1988]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  47.86750000000001\n",
      "af_shell10\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[54.6538, 54.928799999999995]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  54.6538\n",
      "ML_Geer\n",
      "[118.28260000000002, 130.1457]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  118.28260000000002\n",
      "Flan_1565\n",
      "[114.28320000000001, 164.11829999999998]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '38', 'Precon type': 'gs2_2', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '85', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  114.28320000000001\n",
      "[1.8976000000000002, 1.2650000000000001, 5.713, 35.6677, 47.86750000000001, 54.6538, 118.28260000000002, 114.28320000000001]\n",
      "[[0.1186, 0.0401, 0.5115, 2.065, 2.7531, 4.5541, 4.492, 4.6683], [0.0403, 0.0294, 0.2652, 2.5752, 3.6626, 4.6929, 9.279, 9.9145], [1.1028, 0.6801, 4.1374, 30.1805, 40.2887, 44.0704, 102.6065, 97.8166]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "Average MPK speedup =  1.253921656230235\n",
      "Average speedup =  1.1744942591206142\n",
      "[[1.09504957 1.15536367]\n",
      " [1.16721039 1.18935935]\n",
      " [1.16131315 1.17449426]]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAtYAAAITCAYAAAAjNVvBAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAABY6UlEQVR4nO3dd7hcVbn48e9LEhJCL6FIS0SkV0MXRFEQQVCxcRFEUa73ioAiFqpSxHIVRbGAYkEF7KCAeBXEBiqoP+leqgYQQhGkhpD1+2OtydmZnHMySfa0M9/P8+wnM3vvmbNmZc/sd6/9rrUipYQkSZKkxbNEtwsgSZIkjQUG1pIkSVINDKwlSZKkGhhYS5IkSTUwsJYkSZJqYGAtSZIk1aCjgXVEnBMR90fE9SNsPyAi/hoR10XE7yJii06WT5IkSVpUnW6x/hrw8lG23wG8KKW0GXAycFYnCiVJkiQtrvGd/GMppV9FxNRRtv+u8vRqYK1W3neVVVZJU6eO+LaSJElSLa699toHUkpThtvW0cB6IR0CXDrSxog4FDgUYJ111uGaa67pVLkkSZI0oCLirpG29WTnxYh4MTmwfv9I+6SUzkopTU8pTZ8yZdiLBkmSJKljeq7FOiI2B74M7JlSerDb5ZEkSZJa0VMt1hGxDvAD4MCU0t+6XR5JkiSpVR1tsY6I84BdgVUiYgZwIjABIKX0ReAEYGXg8xEBMDulNL2TZZQkSRpLnnnmGWbMmMFTTz3V7aL0lUmTJrHWWmsxYcKEll/T6VFB9l/A9rcBb+tQcSRJksa8GTNmsOyyyzJ16lRKw6UWIKXEgw8+yIwZM5g2bVrLr+upVBBJkiTV66mnnmLllVc2qF4IEcHKK6+80K38BtaSJEljnEH1wluUOjOwliRJkmrQc8PtSZIkqX0uv/mftb7fSzZcfYH7jBs3js0224yUEuPGjeNzn/scO+64Y21lOPjgg9l777157Wtfy9ve9jbe8573sPHGG9f2/q0ysJYkSVJbLbXUUvzlL38B4LLLLuODH/wgV155ZVv+1pe//OW2vG8rTAWRJElSxzz66KOsuOKKADz22GPstttubL311my22WZceOGFADz++OPstddebLHFFmy66aZccMEFAFx77bW86EUv4gUveAF77LEH995773zvv+uuu3LNNdcAsMwyy3DssceyxRZbsP3223PfffcBMHPmTPbbbz+22WYbttlmG37729/W8tlssZYkSVJbPfnkk2y55ZY89dRT3HvvvVx++eVAHiv6hz/8IcsttxwPPPAA22+/Pfvssw8//elPec5znsPFF18MwCOPPMIzzzzDu971Li688EKmTJnCBRdcwLHHHss555wz4t99/PHH2X777Tn11FN53/vex9lnn81xxx3HEUccwbvf/W5e+MIX8ve//5099tiDm266abE/p4G1JEmS2qqaCnLVVVdx0EEHcf3115NS4phjjuFXv/oVSyyxBHfffTf33Xcfm222GUcddRTvf//72Xvvvdl55525/vrruf7663nZy14GwLPPPssaa6wx6t9dcskl2XvvvQF4wQtewP/+7/8C8POf/5wbb7xx7n6PPvoojz32GMsss8xifU4Da0mSJHXMDjvswAMPPMDMmTO55JJLmDlzJtdeey0TJkxg6tSpPPXUUzz/+c/nT3/6E5dccgnHHXccu+22G69+9avZZJNNuOqqq1r+WxMmTJg7bN64ceOYPXs2AHPmzOHqq69m0qRJtX42c6wlSZLUMTfffDPPPvssK6+8Mo888girrroqEyZM4IorruCuu+4C4J577mHy5Mm86U1v4uijj+ZPf/oTG2ywATNnzpwbWD/zzDPccMMNi1SG3Xffnc9+9rNznzda0xeXLdaSJEkDpJXh8erWyLGGPF3417/+dcaNG8cBBxzAK1/5SjbbbDOmT5/OhhtuCMB1113H0UcfzRJLLMGECRP4whe+wJJLLsn3vvc9Dj/8cB555BFmz57NkUceySabbLLQ5TnjjDN45zvfyeabb87s2bPZZZdd+OIXv7jYnzNSSov9Jt02ffr01Oj9KUmSpCE33XQTG220UbeL0ZeGq7uIuDalNH24/U0FkSRJkmpgKojGtPO2a+8hvv/vZ7f1/SVJUv+wxVqSJEmqgYG1JEmSVAMDa0mSJKkGBtaSJElSDey8KEmSNEAO++FNtb7f51694KH8xo0bx2abbcbs2bOZNm0a5557LiussMLc7VtuuSUbbrgh559//tx1zzzzDMcffzzf//73WXbZZZk4cSInnHACe+65J1OnTmXZZZdl3LhxAOyyyy6cccYZtX6uRWFgLUmSpLZaaqml5s5u+OY3v5kzzzyTY489FshjRT/77LP8+te/5vHHH2fppZcG4Pjjj+fee+/l+uuvZ+LEidx3331ceeWVc9/ziiuuYJVVVun4ZxmNqSCSJEnqmB122IG777577vPzzjuPAw88kN13350LL7wQgCeeeIKzzz6bz372s0ycOBGA1VZbjde//vVdKXOrDKwlSZLUEc8++yy/+MUv2Geffeauu+CCC3jjG9/I/vvvz3nnnQfArbfeyjrrrMNyyy034nu9+MUvZsstt2TLLbfk9NNPb3vZW2EqiCRJktrqySefZMstt+Tuu+9mo4024mUvexkA11xzDaussgrrrLMOa665Jm9961t56KGHWnpPU0EkSZI0cBo51nfddRcpJc4880wgp4HcfPPNTJ06lfXWW49HH32U73//+zzvec/j73//O48++miXS75wDKwlSZLUEZMnT+aMM87gk5/8JLNmzeI73/kO1113HXfeeSd33nknF154Ieeddx6TJ0/mkEMO4YgjjmDWrFkAzJw5k+9+97td/gSjMxVEkiRpgLQyPF47bbXVVmy++eacdtpprLnmmjznOc+Zu22XXXbhxhtv5N577+WUU07huOOOY+ONN2bSpEksvfTSnHTSSXP3ffGLXzx3uL3NN9+cb3zjGx3/LM0ipdTtMiy26dOnp2uuuabbxVAPOm+79l477v/72W19f0mSFtdNN93ERht1N5juV8PVXURcm1KaPtz+poJIkiRJNTCwliRJkmpgYC1JkjTGjYXU305blDozsJYkSRrDJk2axIMPPmhwvRBSSjz44INMmjRpoV7nqCCSJElj2FprrcWMGTOYOXNmt4vSVyZNmsRaa621UK8xsJYkSRrDJkyYwLRp07pdjIFgKogkSZJUAwNrSZIkqQYG1pIkSVINDKwlSZKkGhhYS5IkSTUwsJYkSZJqYGAtSZIk1cDAWpIkSaqBgbUkSZJUAwNrSZIkqQYG1pIkSVINDKwlSZKkGhhYS5IkSTUwsJYkSZJqYGAtSZIk1cDAWpIkSaqBgbUkSZJUAwNrSZIkqQYG1pIkSVINDKwlSZKkGhhYS5IkSTUwsJYkSZJqYGAtSZIk1cDAWpIkSaqBgbUkSZJUAwNrSZIkqQYG1pIkSVINDKwlSZKkGhhYS5IkSTUwsJYkSZJq0NHAOiLOiYj7I+L6EbZHRJwREbdGxF8jYutOlk+SJElaVJ1usf4a8PJRtu8JrF+WQ4EvdKBMkiRJ0mLraGCdUvoV8NAou+wLfCNlVwMrRMQanSmdJEmStOjGd7sATdYE/lF5PqOsu7d5x4g4lNyqzTrrrNORwg1nqdd8pa3v/+QPDmnr+3dbu+vvnLa+e/d5/C0e62/xWH+Lx/pbPNbf4rH+2qNvOy+mlM5KKU1PKU2fMmVKt4sjSZKkAddrgfXdwNqV52uVdZIkSVJP67XA+iLgoDI6yPbAIyml+dJAJEmSpF7T0RzriDgP2BVYJSJmACcCEwBSSl8ELgFeAdwKPAG8pZPlkyRJkhZVRwPrlNL+C9iegHd2qDiSJElSbXotFUSSJEnqSwbWkiRJUg0MrCVJkqQaGFhLkiRJNTCwliRJkmpgYC1JkiTVwMBakiRJqoGBtSRJklQDA2tJkiSpBgbWkiRJUg0MrCVJkqQaGFhLkiRJNTCwliRJkmpgYC1JkiTVwMBakiRJqsH4bhdAkqThnLdde09R+/9+dlvfX9LgscVakiRJqoGBtSRJklQDU0EkqU1MZZCkwWKLtSRJklQDA2tJkiSpBqaC9DhvJUuSJPUHW6wlSZKkGhhYS5IkSTUwsJYkSZJqYGAtSZIk1cDAWpIkSaqBgbUkSZJUAwNrSZIkqQaOYy1JkqRaDeo8HLZYS5IkSTUwsJYkSZJqYGAtSZIk1cDAWpIkSaqBgbUkSZJUAwNrSZIkqQYG1pIkSVINDKwlSZKkGhhYS5IkSTUwsJYkSZJqYGAtSZIk1cDAWpIkSaqBgbUkSZJUAwNrSZIkqQYG1pIkSVINDKwlSZKkGozvdgEkSZJ6zXnbtTdE2v/3s9v6/uoOA2tJksYgA0Op80wFkSRJkmpgYC1JkiTVwMBakiRJqoGBtSRJklQDA2tJkiSpBgbWkiRJUg0MrCVJkqQaGFhLkiRJNTCwliRJkmpgYC1JkiTVwMBakiRJqoGBtSRJklQDA2tJkiSpBgbWkiRJUg0MrCVJkqQajO92AST1rvO2a+9PxP6/n93W95ckqZM63mIdES+PiFsi4taI+MAw29eJiCsi4s8R8deIeEWnyyhJkiQtrI4G1hExDjgT2BPYGNg/IjZu2u044Dsppa2ANwKf72QZJUmSpEXR6RbrbYFbU0q3p5RmAecD+zbtk4DlyuPlgXs6WD5JkiRpkXQ6sF4T+Efl+YyyrupDwJsiYgZwCfCu4d4oIg6NiGsi4pqZM2e2o6ySJElSy3pxVJD9ga+llNYCXgGcGxHzlTOldFZKaXpKafqUKVM6XkhJkiSpqtOB9d3A2pXna5V1VYcA3wFIKV0FTAJW6UjpJEmSpEXU6cD6j8D6ETEtIpYkd068qGmfvwO7AUTERuTA2lwPSZIk9bSOBtYppdnAYcBlwE3k0T9uiIiTImKfsttRwNsj4v8B5wEHp5RSJ8spSZIkLayOTxCTUrqE3Cmxuu6EyuMbgZ06XS5JkiRpcfRi50VJkiSp77QcWEfEmhHxqTLE3e0RsWlZf2REbNe+IkqSJEm9r6XAOiI2Aa4DDiRP2LIusGTZvC5wRFtKJ0mSJPWJVlusP0nubDgNeA0QlW2/A7avuVySJElSX2m18+ILgf1TSo9FxLimbfcBq9dbLEmSJKm/tNpiPWeUbasAT9ZQFkmSJKlvtRpY/wF4ywjbXg/8tp7iSJIkSf2p1VSQk4GfR8TPgG8DCXhpRBwBvBrYpU3lkyRJkvpCSy3WKaUrgVeROy+eQ+68+FFgZ+BVKaXft6uAkiRJUj9oeebFlNLFwMUR8TxgVeDBlNItbSuZJEmS1EcWekrzlNKtwK1tKIskSZLUt1oOrCNiJWAvYG1gUtPmlFI6sc6CSZIkSf2kpcA6InYHvg8sPcIuCTCwliRJ0sBqdbi9TwF/BrYAJqaUlmhamieNkSRJkgZKq6kgU4F3p5Sua2NZJEmSpL7Vaov1n4HntLMgkiRJUj9rNbB+D/C+iNihnYWRJEmS+lWrqSDXAr8AfhMRjwP/atqeUkrr1lkwSZIkqZ+0Glh/EjiMnBJyMzCrbSWSJEmS+lCrgfXBwMmOVS1JkiQNr9Uc6znAr9pZEEmSJKmftRpYfxfYs50FkSRJkvpZq6kglwKnR8TywE+Bh5t3SCldXmfBJEmSpH7SamD9w/LvIWVpSECUf519UZIkSQOr1cD6xW0thSRJktTnWgqsU0pXtrsgkiRJUj9rtfOiJEmSpFGM2GIdEZcD/51Surk8Hk1KKe1Wb9EkSZKk/jFaKkhUHi9B7qDYyr5Sz9h13cndLoIkSRoQIwbWKaUXVx7v2pHSSJIkSX2qpRzriDgoIlYeYdtKEXFQvcWSJEmS+kurnRe/Cqw3wrZpZbskSZI0sFoNrEfLoV4amF1DWSRJkqS+NdqoIFsCW1dWvTIiNm3abSngjcD/1V80SZIkqX+MNirIvsCJ5XECjh1hvweZd5pzSZIkaeCMFlh/GvgaOQ3kduA1wJ+b9nkauC+lNNpQfJIkSdKYN9pwe48AjwBExDTgnpTSM50qmCRJktRPRmuxniuldFe7CyJJkiT1s1ZHBZEkSZI0CgNrSZIkqQYG1pIkSVINDKwlSZKkGhhYS5IkSTUYbebFO8gTw7QkpfTcWkokSZIk9aHRhtu7knkD692A1YDfAveVxzsB/wR+0a4CSotjte236HYRJEnSgBhtgpiDG48j4lBgO2DHlNKMyvq1gZ8CV7WxjJIkSVLPazXH+mjgxGpQDZBS+gfwYeD9dRdMkiRJ6ietBtZrAU+NsO1pYM16iiNJkiT1p1YD6xuBoyNiUnVlRCxFbs2+se6CSZIkSf1ktM6LVe8DLgb+HhGXMNR58RXA8sCe7SmeJEmS1B9aCqxTSr+IiK2A44CdgTWAe4GfAaeklG5uXxElSZKk3tdqizUppZuAA9pYFkmSJKlvLdTMixGxRERsGhEvioil21UoSZIkqd+0HFhHxDvJk8H8Fbgc2KCs/1FEHN6e4kmSJEn9oaXAOiLeDnwG+BHweiAqm38N7Fd7ySRJkqQ+0mqL9XuAT6aUDgV+2LTtZkrrtSRJkjSoWg2spwGXjbDtcWCFWkojSZIk9alWA+sHgKkjbNsAuLuW0kiSJEl9qtXA+ifACRHx3Mq6FBGrAO8m515LkiRJA6vVwPo44GngeuDnQALOAG4CngVOakvpJEmSpD7RUmCdUnoAmA6cBkwAbiNPLvM5YIeU0iNtK6EkSZLUBxZm5sV/AyeXRZIkSVJFq+NYnxARrx1h25oRcUK9xZIkSZL6S6s51h8CLoiITwyzbS3gxFb/YES8PCJuiYhbI+IDI+zz+oi4MSJuiIhvt/rekiRJUre0nAoCnAkcFhHrAQeklJ5c2D8WEePK+7wMmAH8MSIuSindWNlnfeCDwE4ppYcjYtWF/TuSJElSp7XaYg3wTeClwE7AryJi9UX4e9sCt6aUbk8pzQLOB/Zt2uftwJkppYcBUkr3L8LfkSRJkjpqYQJrUkq/BbYDlgL+EBGbL+TfWxP4R+X5jLKu6vnA8yPitxFxdUS8fLg3iohDI+KaiLhm5syZC1kMSZIkqV4LFVgDpJTuBHYAbgB+A7yy5jKNB9YHdgX2B86OiBWGKcdZKaXpKaXpU6ZMqbkIkiRJ0sJZ6MAa5g69txfwVeCYhXjp3cDaledrMf906DOAi1JKz6SU7gD+Rg60JUmSpJ7VamD9FvKkMHOllOaklI4A/oPWZ178I7B+REyLiCWBNwIXNe3zI3JrNWXK9OcDt7f4/pIkSVJXtDQqSErp66NsO7/VP5ZSmh0RhwGXAeOAc1JKN0TEScA1KaWLyrbdI+JG8nTpR6eUHmz1b0iSJEndMGJgHREHARenlB4sj0eTUkrntvIHU0qXAJc0rTuh8jgB7ymLJEmS1BdGa7H+GrA98GB5PJoEtBRYS5IkSWPRaIH1NODeymNJkiRJIxgxsE4p3TXcY0mSJEnzW6Th9iRJkiTNa7TOi3eQc6dbkVJK69VTJEmSJKn/jJZjfSWtB9aSJEnSQBstx/rgDpZDkiRJ6mvmWEuSJEk1aGnmxYaI2ALYAJjUvC2l9I26CiVJkiT1m5YC64hYAbiYPGEMQJR/qznYBtaSJEkaWK2mgnwEWBnYhRxUvxp4CfAt4HZg27aUTpIkSeoTrQbWe5CD66vL8xkppV+mlA4Cfg4c0Y7CSZIkSf2i1cB6DeD2lNKzwFPAspVtPwD2qrtgkiRJUj9pNbD+J7BCeXwXsENl2/PqLJAkSZLUj1odFeQ35I6LPwHOBU6MiKnAbODNwEVtKZ0kSZLUJ1oNrD8MPKc8/gS5I+MbgMnkoPpd9RdNkiRJ6h8tBdYppduA28rjZ4CjyiItlo22mtbeP7DVnu19f0mSpMKZFyVJkqQatDzzYkRsBLwWWJv5Z15MKaU311kwSZIkqZ+0OvPiQcA55JkW7wdmNe2S5nuRJEmSNEBabbE+HrgQOCSl9K/2FUeSJEnqT60G1qsD7zColiRJkobXaufF3wIbtbMgkiRJUj9rtcX6MOAHEfEg8DPg4eYdUkpz6iyYJEmS1E9aDaxnAH8GvjnC9rQQ7yVJkiSNOa0Gw2eTZ1r8EXAz848KIkmSJA20VgPrfYGjU0qfaWdhJEmSpH7VaufFx4Eb21kQSZIkqZ+1Glh/FfiPdhZEkiRJ6metpoLcBewfEf8L/JThRwU5p86CSZIkSf2k1cD6C+XfdYHdhtmeyFOeS5IkSQOp1cB6WltLIUmSJPW5BQbWEbEkcCTw7ZTSH9teIg2UHTddo9tFkCRJqsUCOy+mlGYB/wks1f7iSJIkSf2p1VFB/gxs1s6CSJIkSf2s1cD6KOC9EbF3REQ7CyRJkiT1o1Y7L34XWB64EHgmImaSRwJpSCmldesunCRJktQvWg2sf8G8gbQkSZKkipYC65TSwW0uhyRJktTXWs2xliRJkjSKVlNBiIjNgBOBFwErkqc1vwI4OaV0XXuK1/s22qrNc+fc3d63lyRJUj1aCqwjYhvgSuBJ4CLgn8DqwCuBvSJil5TStW0rpSRJktTjWm2xPg24HtgtpfTvxsqIWBb4edm+e/3F067rTu52ESRJktSCVnOstwdOqwbVAOX5x4Ad6i6YJEmS1E9aDawXNNSeQ/FJkiRpoLUaWP8eOKakfswVEUsD7weurrtgkiRJUj9pNcf6GOCXwF0R8RPgXnLnxVcAk4Fd21E4SZIkqV+0OkHMHyJie+AEYA9gJeAhHG5PkiRJAhZiHOuU0l+B17axLJIkSVLfcuZFSZIkqQYjtlhHxAkL80YppZMWvziSJElSfxotFeRDLby+OsyegbUkSZIG1mipIBMWsGwD/AwI4Nb2FlOSJEnqbSO2WKeUnh1ufUSsT26dfh1wN3Ao8NW2lE6stv0W3S6CJEmSWtDyqCARsTZwInAQ8DDwXuDzKaVZbSqbJEmS1DcWGFhHxBTgOHLL9FPk1urTU0qPt7lsfWHHTddo7x+4o71vL0mSpHqMNirI8uTpyt9FzqP+DPCxlNLDHSqbJEmS1DdGa7G+A1ie3EHxFPI05itGxIrD7ZxSur3+4kmSJEn9YbTAeoXy7x7A7i2817jFLo0kSZLUp0YLrN/SsVJIkiRJfW604fa+3smCSJIkSf1stAliJEmSJLXIwFqSJEmqQccD64h4eUTcEhG3RsQHRtlvv4hIETG9k+WTJEmSFkVHA+uIGAecCewJbAzsHxEbD7PfssARwO87WT5JkiRpUXW6xXpb4NaU0u1lKvTzgX2H2e9k4GPkmR4lSZKkntfpwHpN4B+V5zPKurkiYmtg7ZTSxaO9UUQcGhHXRMQ1M2fOrL+kkiRJ0kLoqc6LEbEE8CngqAXtm1I6K6U0PaU0fcqUKe0vnCRJkjSKTgfWdwNrV56vVdY1LAtsCvwyIu4EtgcusgOjJEmSel2nA+s/AutHxLSIWBJ4I3BRY2NK6ZGU0ioppakppanA1cA+KaVrOlxOSZIkaaF0NLBOKc0GDgMuA24CvpNSuiEiToqIfTpZFkmSJKlOI05p3i4ppUuAS5rWnTDCvrt2okySJEnS4uqpzouSJElSvzKwliRJkmpgYC1JkiTVwMBakiRJqoGBtSRJklQDA2tJkiSpBh0fbk9SfTbaalp7/8DdC95FkiRltlhLkiRJNbDFWl31mo1WbO8fuLe9by9JktRgi7UkSZJUAwNrSZIkqQYG1pIkSVINDKwlSZKkGhhYS5IkSTVwVBBJI9p13cndLoIkSX3DFmtJkiSpBrZYS5I0BnnHSeo8W6wlSZKkGthiLUlSF2y01bT2/oHr2vv2kuZni7UkSZJUAwNrSZIkqQYG1pIkSVINDKwlSZKkGhhYS5IkSTUwsJYkSZJqYGAtSZIk1cBxrHvdVnt2uwSSJElqgS3WkiRJUg0MrCVJkqQamAoiSZL6TrunhN91/OS2vr/GJgNrSZKkAdPuCxPubu/b9yoDa0mSJNVq13UHs8XfwHoxvWajFdv7B+5t79tLkiSpHgbWkqSeNKgtXpL6l6OCSJIkSTUwsJYkSZJqYCqI1Md23HSN9v6B69r79pIkjSUG1pKkRdL24bq8sJPUZ0wFkSRJkmpgi7WkEa22/RbdLoIkSX3DFmtJkiSpBrZYS1KbOA6zJA0WA2tJA8vOd5KkOpkKIkmSJNXAwFqSJEmqgYG1JEmSVAMDa0mSJKkGBtaSJElSDQysJUmSpBoYWEuSJEk1MLCWJEmSamBgLUmSJNXAwFqSJEmqgYG1JEmSVAMDa0mSJKkGBtaSJElSDQysJUmSpBoYWEuSJEk1MLCWJEmSamBgLUmSJNXAwFqSJEmqgYG1JEmSVAMDa0mSJKkGHQ+sI+LlEXFLRNwaER8YZvt7IuLGiPhrRPwiItbtdBklSZKkhdXRwDoixgFnAnsCGwP7R8TGTbv9GZieUtoc+B7w8U6WUZIkSVoUnW6x3ha4NaV0e0ppFnA+sG91h5TSFSmlJ8rTq4G1OlxGSZIkaaF1OrBeE/hH5fmMsm4khwCXDrchIg6NiGsi4pqZM2fWWERJkiRp4fVs58WIeBMwHfjEcNtTSmellKanlKZPmTKls4WTJEmSmozv8N+7G1i78nytsm4eEfFS4FjgRSmlpztUNkmSJGmRdbrF+o/A+hExLSKWBN4IXFTdISK2Ar4E7JNSur/D5ZMkSZIWSUdbrFNKsyPiMOAyYBxwTkrphog4CbgmpXQROfVjGeC7EQHw95TSPp0spyRJ/W617bfodhGkgdPpVBBSSpcAlzStO6Hy+KWdLpMkSZK0uHq286IkSZLUTzreYi1JkmDHTddo7x+4o71vL2l+tlhLkiRJNTCwliRJkmpgYC1JkiTVwMBakiRJqoGBtSRJklQDA2tJkiSpBgbWkiRJUg0MrCVJkqQaGFhLkiRJNTCwliRJkmrglOaSpJ602vZbdLsIkrRQbLGWJEmSamCLtaSBteOma7T3D1zX3reXJPUWA2tJapOxnsrQ9guTO9r79pJUN1NBJEmSpBoYWEuSJEk1MLCWJEmSamBgLUmSJNXAzouSRrbVnt0ugSRJfcPAWpIk9Z12j0qz2tJje1QftYepIJIkSVINbLGWJEkaMLb4t4eBtdTHXrPRiu39A/e29+0lSRpLTAWRJEmSamBgLUmSJNXAwFqSJEmqgYG1JEmSVAMDa0mSJKkGBtaSJElSDQysJUmSpBoYWEuSJEk1MLCWJEmSamBgLUmSJNXAwFqSJEmqgYG1JEmSVAMDa0mSJKkGBtaSJElSDQysJUmSpBoYWEuSJEk1MLCWJEmSamBgLUmSJNXAwFqSJEmqgYG1JEmSVAMDa0mSJKkGBtaSJElSDQysJUmSpBoYWEuSJEk1MLCWJEmSamBgLUmSJNVgfLcLIElj1lZ7drsEkqQOMrCWJPUmL0wWj/W3eKw/LQIDa0kD6zUbrdjeP3Bve99eGmR+f9WLDKwlSZIGTNsvTFYYzBZ/A2tJ0iKxxXDxWH/S2OOoIJIkSVINDKwlSZKkGhhYS5IkSTUwsJYkSZJqYGAtSZIk1cDAWpIkSaqBgbUkSZJUg44H1hHx8oi4JSJujYgPDLN9YkRcULb/PiKmdrqMkiRJ0sLqaGAdEeOAM4E9gY2B/SNi46bdDgEeTik9Dzgd+FgnyyhJkiQtik63WG8L3JpSuj2lNAs4H9i3aZ99ga+Xx98DdouI6GAZJUmSpIUWKaXO/bGI1wIvTym9rTw/ENgupXRYZZ/ryz4zyvPbyj4PNL3XocCh5ekGwC0d+AjdsArwwAL30kisv8Vj/S0e62/xWH+Lx/pbPNbf4hnL9bduSmnKcBvGd7okdUkpnQWc1e1ytFtEXJNSmt7tcvQr62/xWH+Lx/pbPNbf4rH+Fo/1t3gGtf46nQpyN7B25flaZd2w+0TEeGB54MGOlE6SJElaRJ0OrP8IrB8R0yJiSeCNwEVN+1wEvLk8fi1weepkvookSZK0CDqaCpJSmh0RhwGXAeOAc1JKN0TEScA1KaWLgK8A50bErcBD5OB7kI35dJc2s/4Wj/W3eKy/xWP9LR7rb/FYf4tnIOuvo50XJUmSpLHKmRclSZKkGhhYS5IkSTUwsJYkSZJqYGAtSZIk1cDAegBFxLhul0GDyWNPkjSWGVgPkIiYEhETU0rPludbR8Qa3S6XxraIWDoiloqIcSmlZyNickSs1+1ySVo4EbFlRLw0IjZpnDsiIrpdrl5nHdWnHH8rdbscozGwHhARsRlwKnBgef5W4CfMOxOmmkTExIh4WUS8IyIO8Ady4UTEROC/gRPL82WBfwAH2XrduojYMyIOjoh3R8R6EbF0We/xuAgiYrWImBoR07pdln4REWcAPwYuBK4GfhERr3ICtwVr1FFEvCEi/rPb5elXEfFN4HRgcrfLMpqOThCjrvob8ALgjRHxQnKAfQTw566WqoeVIPASYEXgucAk4HURcWhK6f6ICE8qCzQbeBj4GLAq8GLg/wFfbNw50egi4kxgX/Lv9UTgBOC8iPiflNLtEbFESmlOVwvZRyLieGB3YEvgXxFxdErp/O6WqrdFxAeANwDvAq4BdgT+A/hBqc/PpJQe62IRe1L1HBERryJPgHdsRCxjfS2ciDgb2BN4Y0ppRmV9z52HnSBmjIuItZoOwruBlYEfAG9PKT3eiwdmt0XEZOBX5KDww+Xf6cAXgLNSSkd2r3T9JyLeD5wGzAD2Tin9taz32BtFqbf3AW8GbgGeBD5LDrT/ALw1pXSjwXVrykXKa8nf49nAruQGh51SSjd2sWg9qdwRGQ9cBPwtpXREZdtU8t2oo8h3Q09JKc3qRjl7XURMAN4KrA+ckFJ6ostF6isRcRbwavJM3FemlGZXtjVSDHvmXGIqyBgWEScCP6/kuK4ErAE8CuxBbr2emFJKEeGxUJS6OB54HDgipfSblNINwPeAbwF7R8Qq1tnoysmkkQ6yLHAv+fh7Z0RMgXyL1HSG4ZV62458EfzTlNL/pZRmpJReXdZtC3wrIjYyqF6wiDgO2Ac4mBwEngJ8HJhAvhOgJiVQGQesXv4lIpYs2+4ETgE+AhwLvKVs9/tcERGvAB4CDgPuMqheOOV7+zbg6JTSL1JKs0tMc0REfAH4fES8vFeCajCwHut+DhyUUnocWDKl9BA5sJlGznP9ODnXdVL1xFxO6INsFfKt4r8CNzdWlnr8FTAVWMpgZmSl9eCZiFge+B05/eMl5NattwKnRsSqME/+oTnX81oC2ABYutFCU/lufgN4hpxe86Fe78zTbRGxCfA6cn7mFUDju3sdcD2wY0QcW27XqyKl9BQ5lfBl5fmsiBhfHj8KnAF8FfhMRGzTSwFOj1gKuA3YCFgSoFF/asl4cqPMf0TEymXdNcB7gZeTL5YviYiTImJSl8o4DwPrMSyl9NuU0h8i4qXAnRGxdUrpvhIgbkcOrj8KvKnxRY+IvYH3RcQy3St5dzRaWlJK9wOfBj6bUprT1AIzg/y9mdD5EvaHcmuu0RJ9HDkA/FNK6Rbgi+QfxLcApzQCwohYvTy3Mxlzj8U55IBm64jYBiCl9HTZ5d/kk8sl5LtPa3WjnP2i3HE6C7gipfRU5aL4OHLL/+HkY/IHEfHJLhWz51Tuyn0WWC0ivgxQWg0bwfVMcu7w/ZTgW0NSSt8HTiZfxB0TERuW+rMhoQUppQ+Rz8fPB74fEbeQz8OvSylNA15E7sNzHDnNq+sMrMewSkD4LPlH7/sRsTnMPUE3guvTgNMi4ghyLt0Tg9axooyycEYlgDk3pfS3YfK27i3/Tqm8dlJEPN9boFnJd1uKfMt9Q+BLwB1l26zy/Chy3vAXIuJQcmrDgcDfu1HmXpOyp8kBzfPIHZ52gny8kTswPphSejulNadrhe1xjQAmpXRmSunPlfXvA/6LfNztVJYPAe+OiH27UNSeU7kA+Sv5LsleEXFq2Ta7khZyFfk7vsug/g5WP3dEjI+ICZX6+T5wEvAA8MuIWK/8ThpcDyMidmmkCwKklD5B7hexETlmOQz4fdl8K3AmcC1weLlL2lXejhjbliG3bP0KeDv5qu/iiNgrpfTXlNLTEbEd8DNyEDQH+GBKaRBbbLYC3glMjYhjG53rFqS07H8OWAE4gJyXrRw8v4F8IvlgafmfkFJ6JqX0VOQe3k8AnwdeCPwfMK2cbAayI15E7EEefWYKcD5wZ0rp8oh4Azm3f9uIuB9YiXwXYPfy0rvII9eoSTmWnq08nlMejyOnJ+2SUvpNZf+vkn8HdgAu7KUOUZ0QEe8CflbuLjXWRUrp0Yj4OLAmcHBJHzyq0VmxXOw9DPxjkOqroXqclHSiVwGbAddHxKUppfNTSj+MiDnk1tXfRcSOKaXbyh0+R0gqyh2jF5O/f6cBz6aUnk0pfSwiniQ3FN7a6BtWvtMzIuI2YHOg+x1oU0ouY3Ahf7G/A2xcno8j3zL5E/mKb/PKvuPJQ09tUlm3RLc/QxfqbE/gMfLt9c2H2b4EsCl5NIHp5Hy5LwFPAdO7Xf5eWsgn4F+SL9bOBsaV9eOa9psKbN843oDx3S57l+rrdHLLy73koPkm4AWV7VuSbyd/vey7XFk/pdTzUd3+DL20kO+G/A9wKXA08NyyPir7xDCvWx+4Ezig25+hC3V2Svm+Xg+s17St8f1cB/gmuTPez4CtgW3IjQqPkfv0dP2zdLEO3ww8Xc693wWuLHV6cmWffUod/wvYoNtl7qUF+Awwkzz6x7qV9ROaH1djFHLD1qXl2Jw43He7o5+j2xXp0qb/2NxTexbwNWDDsm7E4LrptQMXVFc++17kVueRgut1S2D9OnK+8BPAVt0ud5frbNjjBVgN+DU5Demoxo9dJciOVt5nrC/kO0kzgf3Itzo3KN/PL1XraZj6Wgo4BLgP2KPbn6NXFnL6zJ3kO3V/JY+C9BNgrWH2rQbaS5LHab6ZAbtQJuem3lnq6Tby0I7Pa9qnEVyvWurpb+Q7og+R75oc0+3P0eU63KzU4XuBlcq6NUr9XAesXtn3NeSL6Ld3u9y9sgC7lGNqH/JgC9VjbsmmfcdXHk8kX9A8AvxHtz9HSgbWY25pOlGcSL49d+4wwfUfS8CzdbfL3GsL8IqRgusSLD4E3FiC6oGuv8YPXAlKNgReSm5FXb6sXxO4qpx4q8H1QAbRw9TfW8i5qa9i3haY75BvGTdOLM3/bkDOs36EnGrT9c/SCwu5A9Pd5Thctqw7sXxXX1ueD9dSvRo5He5R8hCbXf8sHayzyeSOnfeT78TtSk7NGi24DvKF3b7k0X6mN+8zaAu5E/E9TXXxE/KdqC3L87Ur257b7TL30kJupb6JcgFCHqL1y+Q7cn8lj5k+rek1LwI+WL63x3b7M8wtV7cL4NKG/1SYWHn8YeDBElw/v6wbR85huo08wUTXy9ylehrxBDBScE3umTyH3FKzabc/Q5frr9HyvCx5CLN7S93cT+5M0khDagTXdwLvHi6wGcSlBDTvAz4JTGnadin5ztLt5E46764EikuWk/gFwLsqrxnIgKby+Tcnj5Tybiq3jsu224BvjPC6ncv3/G4qFymDcpySUwF3A15Wnk8ov39/qwbXrdTHoNTZCJ/9neR84MbzS8idsbcoz7cmp4es3/S6gf7eVurhCOCO8nhS+e27Bvh+qcs55L4nG5R9ViV3qL2z134Hu16ZLjX9R8LewEcrz6vB9cnloPxm5aAcBzyn2+XuYn2Nqzxem5zD+pymfUYKrg9lhDSaQVtKcPhX4HJynuVO5KG3HgT+txJcr0FOC5lFnpK262XvhYU84kdzPutnyC2sXywnm9+Q7zzNvSgh3/5ctfKarp9Mur2Qc/V/B2xXWdfIx7wYuGyY10QJrE8lD981MPVJ7rDdqJ/Gnae5fR3IfU4awfX6ldctBSzTqL9uf44u1l80/btT+d07kqGgeqtKnR0D/LT5+z7oS6X+XktOidu5xCxXlXNz45h8Z4ljTizPJ5Ln5Ni68l498b3tegFcFvM/MHeoW6p8kR8EPlzZtmTl8bfIt43Po6mlddB+HJk3qP4SuWVwDvDbav2V7Y3g+sfANt0ue68t5BzfO5vrBvhAOR4/y1BHu+eUYHFcp8vZSwu55WrSMOuXIOcZPklTnmE5yfx+hPcbqO/vKPW6Ik250QzdVfkMcDW5NXaJpn3GM29DRE+cnNtcV+8ld5J9E0PBdXMOf3NwPbUEM0eQh8dcttufowv1Vk21nNg4/5bny5Pz+ueQU0K2LuuXBg4qQaM51UP1t2zT88nkO0uXkjtpf7yyrfE9/hz5zugqo/3fdHtxHOs+1DRO6ISU0pPk8VgvB94aEafA3BmyGjO13UQepuZ15Fvzc6VyVA6CMixSY/itb5EnNDidEuwAH4yIzzb2TyldQu5UthdwtLNSzue55BPHtTDPdMcfBS4EXk+ZCjmldE9K6R1pgMdvjYhPkG9nvr559rWU0pyU0q/I/SEuKt/fcSkPJ3UFeSjI5Zrfc5C+v6NJKT1MHkKvuq4xjNls8oyqc9LQkHuviIjNUkqz09DEO6TBGOrxbHJu/0cox2JKcyd1AvI41eTZe48gt+xfSh7n+3TgDymlf3e81F3UNKTeq4FzgD8AF0TEq1JKj5A7Jd5Erq+DI+IQcqrXGcCnU0pnN96rG5+hV0TEeeS5MxoT0y2R8lTvHwBeQB5bfvXKSxq/cbczdEEzj176HTSw7jNNX+49gI9GxPNTSneRb0H9EXhzJbh+ugQ7jQk7tkkpXdaVwveASt29m9yL+8CU0rnAjuQczSvJP4ifrrzmp+Sc1hOqJ+BBVjkx/Jvc0rAjzL2YW7Js+wa5I+Nmza9PAzhua7lgO5AczFxVApfq9sZMdnc11pWLkBXItzx/mvJ4wgN9Um6IiIMj4pSIODsi3hIRq6SUnmnap3qcAsyJ7PXkjmW7dLLM3VY5xh4hNyY8DnwCeGMZZ35ucF3ONc+klC4lBzxrAO8ndxL7aGOfbnyObqicOw4i3/lN5I6JE4HvRcRpKaUHyB3qLiGPhf4R8gXdkSmlU8vrl+ilILDTIuIsckPVRY3fwMrF7BXki5D7yZMN7VWOyznl2F2eXOe9fex1u8ncZdEWcpD8ALn169WV9WuSk/1nkHNdX0gOuB8GXlnZb8zf7hyl7iaTR1w4ujx/F3ks6n3IOV1XkW/nfbLbZe2VhRHSN8i56bOArwJrNG07mDxs3PrtLl+vL+TOYTcDr2TeFI/xTfuNY97bzUuRh5K6B3h9tz9HryzklKIHy3f1DvLYwXeU37tq/TXyM48s25chpz88Tb5Q7vpn6WCdnVCOo0mVdcuSW1jvYYS0kPJ7eVT5TTyyuW4HaSHPY3AbeWz05cu65ckjRf2e0k+HnEYT5PGVq6mHA1dnTfV3dqmr3UaqixLDHEUeRvQ28kg/+5JH/3gcOLzbn2OBn7PbBXBZhP+03Hr6SDn4Vqisb+QhrUHORbq/BD3/BD7Q7XL30kKeCGJd8igfd5CnSG0EPPuS8+HmAJ/qdlm7vTDUsWkSOXVmf/LQeo2xWt9FvtX+NXLHkyXJHcmuIt8+HuiTSamj/ywBzDrl+TLklplLyPmqR1aCmsb3eOuy/lG/v/PU5dvKSfelwNJl3VHlO3sfOXWreVSQ95Tg8S3kHPYTKtvG/PFJvmB7B7kx5s8sRHBNnkF1DpVxqgehziqftXqRsXs5n25fWXdxCQAbHRVXG+711fcZxIU8pONTwEsr6yaSJxh6LbmFv9EpdsVyLvldiWOeIk+q897h/l96bel6AVwW4j9r6Av6JfItkynVbWVptNAsTQ4e96AHe812sM5G7ShHviU1s6mOPkDu6PQJyhCFg7pUjrllgb+QZwubU4K9S4GpZfth5FbAf5eT953k/MP5ZskapKXyfTwN+E2lLu8swcyPy7+PAD9i6OJuGnlSieuptNAMaj021emnyB2Nl2feUSxOKMfmvZQJcxi6KPzPsm3uqAKDVp/kC96DyBcff6WF4LpRR+SUuYGpM2Dlcv5csWn9u4CnKs8vZd4h9bYhj/yxTrc/Qy8tJR75V1neWNYtyVDgPId8wfsHmjomkhu/Nm+ca8q6nj4GzbHucU15RJPKvzsBd6eUZja2pyFzImL5lNLjKaX/SyldllL6U3mvJdJgdMwBoHT8anRUPKjkZL6mabc55B/R1cp+q5C/yBeRcwn/1sky95JSf6l0NPwaOWB+I/lW3afJHRd/HRHrppQ+Rz6pnEgeCeQ4YIeU0jOlY9TAHHdVlc/9R2DriHgpZbxWcsvNK4EtgC+Qv9enltzWO8gpIIeklM6Awfv+jmID8igej5TfuyVTztX8EjmofhY4NyKek4by2O8k30Y+KqX0YRis+izH1Cxy6uD7yL93f4iISQApd0TclnyB93HgdRExoWybk3I/lIGos4g4jDxGfGMwgEmVzb8BnoiIYyLix8AmwKtSSv8vIpYi51dPYOhcPfDKsfc4+S7nQ8DJEXEwueHgWfLdpg3J6ZlrAVdGxPKN16eU/pZS+mtK6c7K+/X2MdjtyN6ltYV8O+7d5C/sheTe7yuWbdUZ2zYj/ygM7BjVw9Tdd8g55v8mB9LnMNQyuCLwQ/IX/OfkK+aHgU26Xe5eWMrxti/5duceVKYjJ4/4cQs5nWHFEV4/0EPrVephE/KwZV8lj+99eqnDRn0uQ27pupbK0G+V1/fsbc8u1OUh5LsjhzWtfx45j/2d5JkDT2Lojssq5Au9xr493eLV5vqbSO7/MFLL9XXk/PW3DtpxB3ye3AL9OXKfm+Yh4VYhd3p9inynszFO/2TyhfBM4NBuf45eWxi6c7R6qd855by7DkN3nSaS73w+0+91aIt1j6q2VEfEbuReyLPIt0/+QD6JHBoRy6Wh4aMmkFsdNibnWQ+8iNiPfEvvleSczOPJra7fioilUh6i60PAR8lB5G3AC1NKN3SnxL2hjJywBPki7vPkTjt/SXmUiiVT/iX8LvA9ckvrSo3XVd8nDeDoH8Mpx9M55JPvbsCDpQ7nlF7vj5EvUNYjX+w1vz51srw97ndleV9EvCcilouINcnB0CMppTPJv5HbNOotpfRASukqGIxWV5jvHLJE+U6PT3lkowvII3yszvwt1zuSL1xikI67iPgkubHgHeQZOC8CHiu/g0TExJRH/XgfcAM5uD48It5GTk/6DHlIvbPK/r07akWHpZRml2Pvn+Q7m1cB/5tS+nsqI36klJ5O+c7nE8BGXS3w4up2ZO8y+kIelP9AcgvX0pX1l5NbYD9Dvn2yNXA4+Xbne7pd7i7W17im5/uRB5uvtlD/V6mn7zPvxBBLUZlUZxAX5p8k4tUMtTBUp41t1Oe6Zdt+3S57ry7VOmVoFtRHgd0r6yeU7/KvKB14XEat0+3IF32zy3f5CXJrdaMF8URyn4BxDGDrdNMxtzc5Pevn5ABwl7J+IvlCb7iW6wmdLG+3F+Dl5Ltv+zPvHeBGS+tm5KFYNyrPNyh1+RfyyEffA95ced3AHXNN9fkaYPIw6xv1uUzjeGs6Vtcj5/kf1u4ytnOZZ4ICdVdErJRSeqjy/CXk3NZxwDkppcdLa+GslNJLIuK75B/Gd5FPLA+RZw78VHn9oLU4VHOqDySPobwxcEvK+YWklB6OPDEMwP8AX4+It6WUHkt5op2B1ai/cudjNeDelNIPI+JfwLeBd0bEjJTSD1Mer3oJcn7wo+RbxxpGSnls4JQdHxGzgA8DX4qIkykjCpBHu3hfyq3XGkVK6fcR8V/kRoWdgceAr6TcMrYcucXrj+V4HriWw8bvfsll/SI5/Wgc8BLgsIg4LKV0VuSJOiCPt/yXiNgqpfRkKuOBD9A5ZFvyOfTyNHQHeIlyPG0N/Ix8V+7bEfHGlNItEfHBlOeJWBZ4onLuGYg7IiOJiI+TZ/b8ZkS8Pc07+dLsckw9VvYdn0o/iDJO9W7kzrL9fce425G9S17ItzG/w7wtqDuTp9t+Cvh8ZX11n+3IPb1fwQCP/tFUl98h9zB+gNw6eDfzT3W8HEMjBXyVAcslHKbOqi0JPyJ3TqweT7uXeryF3PluHXJL2G/JI6iYS71w9X1wqbs55BbXOyjjqpftA308Lka9LktubHiIMvrAoC7kGexmkIcaXLms24Ccw/r7yrqJ5Lz1WcAB3S53h+soyBccPwd+VNaNr2yfVr6jXyLn7t9Kbt1/fvP7VP8d1IU8oszdwK/JFyoX0MJdYPKAAf9dztt9P7Ro1wvgMnc4o1cBu5bnkyvbti2By1PAf1XWj3iwDtqXm3kH4H8ReYiyl5STyH+XH8bvAJs1vW55cgedDbv9Gbpcf43OI8sCNwK/JF+sTWzab0/yqAtzyLc/LwS+1djP4Lr1ui6PVyrH6JbA84bbx2Wh6nYLcuvsTCpjLg/qAryuXLBtVll3MbljZ2PM5VXKv5MoaQ6DuJDHkv9T5XkjUH5uCagbDQ8HlHPxDwbtPNtCHa5cjq+/kecxOLQEyucvIF7ZltyR8Z/M27jQt7+DpoL0gJRvG/0IICL2Bf47It6RUrojpfSHiDiCnGP93oiYnVI6O5Vb8WmYW06pHJWDIg3dgjuG3ALxC+CXpW5uiYhnycOZRUSclFK6rrzukYj46qDVV7NUhiwj5wneR55E4x8p30ZfjtyRaU5K6dLI0/l+jXw34DsppW/B3I49AzndeyPVoJXjqNR14/b6w6mS+tV4r+G+02rJ7eTv/zEppbNh4G/Lb0KexOk6gIi4hNwJ+ZUpDw+3HTkt5P0ppXvI41gPVJ1Vvot/AfaMiNemlL7X+C6nlG6PiM+TjyvInWL/Alw86OeNYfybPC7/jJTS1RFxC/mC7WPANyLioBK3NKcXPU5OtflKSukn0P/HoKOCdNkw+X9LkUev+GRETIWcT0jOWboP+GBEHFLW9+2BV4eSk9V4vAtwLHna0ydKANPo6f4lck/v/YBjImKrxuv8cZxrPXLrzOkppTtLUP1Kckv/lcDXImLplNL/knOBp5B7xL8CYBCD6ohYs9RJSimliNgpItZa0OsqJ+35jj2Px0VTTtb/Bt456EF15ZzyB/KoM2+KiIvJQfW+JahempzetRzM28A2SHVW+b59m9yA8M6SUw3MzQFOlfPJy8ipI/2dA9wGKfdj+kpK6Sfl+/gw8A3yKCr7koPrSY06r5yfbyD3IRsTQTUYWHdV9cotIiYDpJTOJ9/C2w04oxJc/44cXM8APhx5EPuB1ehYUh4fQ25FOIbcknpgRKyeUnqqtMSS8hBIh5LHAz+8sV5zPUsemWLriNi1tNJcSJ4wYib5eDyiHLOXkoPr1YBPR8Qe3Sp0t0TE2uSJNN5Tnr+dnFe4/kK+T1T/1aKpXKw0fhPGfMt/FJXnjd+6RrB4Azl16+vkdKM9U0p/LgHNfuQxgy9MKf29owXvMeVcciv5/LA9cEpE7AzzHE/Lk6fd/jjwzZTS1d0qby9LpdNr5fv4L+BchoLrr0Ue+nFp8uQ7p5X9qh0c+/57aypIlzQF1fsAe0XE98jD6F1E7kzyFXJwfXhpRfxdRHyQ3JFiYEcOqJ40SwD4DnJu1+fIAeLxwI8jYp+U0r0xNJLKlyNiNnm0gFld+wBdNkKLwD/Jx94h5E6d95JnFLuopIP8GViq8oP504g4nDxV9yDOTvkoQxe5W5HHST+S3LrfkqZboiuSO9wNpObbw1EZ4We47Qt6j0Fo+S93ScYDsyNiL+BVJWC5hDxG8F0RcQB5RJAny/YNyePOvw34WErpHBio0T/mU/kt/CG5n8nngA0j4ofkXOoNyGMvvx74aErpMzDYdbYwUkr/iohvlqcfJ+dcX0OeO+LorhWsnVIPJHoP8kIeHaBxy2TXyvpx5CvkR8iB9rqVbat3u9xdrK/qmJebkAPqvamMiUketeIu8q3Q1cv6+WazG8SFoU44E4EXk08Ya5d1K5M7fe4ErFPWTSBPN/tnSudZ5u2At3Snyt4LC2UM4Mrzy8kXcz9hhNknR3if6nF8JLl1cYVuf74u1Wm1Ll5O7k/yK/IEJi8Ybr8FvMdLaOqoPJYW8oySp1eeH0zuUPdb8sXeI+ROxeuW7VuQ+/D8H3lYzEuAt1Ve37edxNpUvzuRJyB6mJw3/HipvzdbZ4tVr0uT77rPKctx3S5T2z5rtwswyAuwa/nyHg0sP8z28SW4fhC4FHhuWT/wQ/uQW/MvJV/5TinrJjTqpQTXfy8/kE7vnuY5bpYt9XJfOWn8iTzbZPP+S5Fvjf6GEYbUG6RjkDxR0xxKz3VyfuqVpX4ad0qWbeF9qkHgu8iTnPT1FL411e+byWlHl5Jn+3wMuAx4xXB1N0J9vrv8H813PI+FhaEptR8DTirrfkBOSVq+PP8fcsPCDyvB9bLkabdXI995aryfAeIwx1Kpr6nALuRZjpezzha7bpci94GaAxw+luuz6wUYxIWh4c0+UgKWNSrboulEEeS84Dnk3txdL38vLOQUhDkloNm5sn5cpd7eVU5APyffARiYIHCY+mrUy/gSrFxBznk7CriWPOboLpX9VybP1nY1OXd4QvV9BnEhjwv8A+B+yuymwArkjpwfK8fiCdWTcNmnOqNdc1D9LJXWw0FamuriFeQLvaPK85XI4yr/izzm8h4jvK65Pmcxxi9SyGP+foOcjnQGOdWjeZz+U8hDYv4QWKtaV83/uox8XDavs84WuU6XKN/POVTGqR6LQXVKBtbdrfzcMnPVKNvXIg9XswSVcW4HbWk6eVbTEI4oX9SvMW+qTDW4fgewfrc/Qy8s5PSP1cmdSXaorN+1BM+zGJrueFXgTPLU0HOD8m5/hm4vwObA98l3mt5TWb8yOX+w0XK9TFn/OvIFynIG1UN12PR8uRIonlGeb0q+BX8GeWrkOcAfyZ3vqq8bqPps+rwbAN8kT/88g5JGxLwXcaeQx7H+MSXdy8WlW0v57RwT41Qv8LN2uwCDvABnlx/FxgQbEyrb1ifPfrdl02vG7ME4Qh2Na3rePGnJceXE++nqycMgcP56JKctPEGeOWyNpu07l+D6aYYmKqreMh7klurmu0hbleD6IeC9lfWN4PoZ4DxyK/Zs4NSm9zuyXMSM2SBwlLr8MHAVZda/yvp9yfnVK5PHU/4qQ6kNp5LvPP0aeHXj/6Ty2kELqhutp5uU4HoO8OnK9urMvB8tFyl7dfszdKHOPAf0yDLMeXxMxzFdL8AgLgylgryYnOP6vabtE8kzAt5BJc1h0BbmnVHxeHIHkqvJaSDPq5xgjh8uuHaZpy4nkid++X8lINyxrK/eAdiZPOviHMrMbGW9tz9zPaxcebzlCMH1SsAHyCkMN1Fp1S7b92SAc6rJHY23K4/n64QN7EMeZeYFDHW0PZ6cfvMY8Pqm/d9P7rg3KEH1duRW/EZn7eeROyo+CZxc2W/JyuMdOlHOXlmAt1YeL3KDgL97o9fFWA+OF6u+ul2AQV7IHSROKyeMK8gdJV5ZTiRPULltMmhL08nke+SOiOeRW2geIk9b/qbKPseQWwG/QskpdJmvTpcG3gjcTe5w1+j0WQ2uX0ruOGZrz7x19ypyOsKOlXXDtlyXbesAUyvPGxfTOwEv6fbn6UL9LdP0/GXALeQhHavr/5N8YbdueT6J3GJ9cDUQJ6fHLUdOhTis25+vjfVW/R18U/kdPItKTjU55/qb5JzranDdfHdvzAdC5MaBOcBPK+sWOrhuqvf3Ax/q9mfrYp1W62IaOaVjpUV9j0FYul6AQV0Yam1dmTwEze3k2/BPAjcyb/7mQB2UTfV0BLnl/kWUVhjyLeM55BEAqukzp5JzX1frdrm7XGcjnkiAZUpwfT95SLNVy/r5TroG1/PUxc7kltErgO0r67esBNfvHuG1A/v9LZ//NPJF8ZTKuv2AW8kdZ/eurH9hWf8z8rjBR5OHjzuwss8Sld/PZTrxGbq9AAeQ725+EHj+MNsbaSEPAad1u7xdqqMgN1YdVerqksq2loPrpkDysHKueVe3P1+3F/KoSPeUGOWh8t1ccyHr81Dgpd3+LG2vq24XYKwurZxMKyeH8eQJIvYlD2+2YWWfMd/KsIA6Opfc+Wbp8nxD8ugB51NygKmMpUxT7uagLQzdPl8a+AR5FIuLyLePly/bliGPNHNfU3A90AHgKHXa+J7uQJ7Z8zfle9pYvyVwQTmZj9mxWRex7pYkz7r2LPCFpuB6H3K+//+jMuIRud/EzeQ7UPcA7+/25+hyHa5d6ukU5u2cuAM5tWjF8nyjchzOoXLxNwgL8CHgcPJF1zLk4QefWlBwTR4CbsXK8+Fy99/arnL38tJUFzuQL3BPJt89+ko5zk6nMnDAAt6jcZFyYDvK20tL1wsw1pamA2mxOnwNcqBTfiCXJI+3fF5ZtxH5Svn8SqD9QeCIbpe3FxaG0g2WLcHKtcBnyBNH/J08vGPjJLwMuUXwHnIucMuTmwzKAkyuPG4E0TuOEFxvRR7G8D+7Xe5eW0rw8t/kTp1folzIlW2vqgTXr6qs34zcel2dIGYgGxlKXTzEUG76OuT+JveVQOUehlJnNqYyNOEgLMB/lXp4tPH9GyW4Hl95vBw5GL+QfOe42qdnzHeIXYj6XY/cP+dM5u8YO6ecY9Yd5nUDe5HS9QKMlYV8FXcmuXXwhMr6gQ2OF7L+Rhqb9jPktIUdyJNHfI+hoczWJrfIfhJnVmzU1yTgF+QZAVcr684jpxk9QL4tv0JZv3Q5bn/CAI/6MUI9vgH4MrBeZV0jiN6JnHL0C3Kg3Vi/SrfL3SsLeXSUajrbUuQWqwUF1/uM8H4DGVSXzz6FPDPn78n9H24jpwu+mpxS80/gs4NaZ6Ue7iR3en2aMvnISMF12bZc2TaHpjsiDE3aZFCdZzG9h9yn6UNlXTX9sjGfxDwt1yME1QNTn10vwFhYyOPU3kPOv7yJfEv404vwPtH0fFB+GMc3Pa9+cXcoP5pzgO9X1q9Ovh11WzX4GcSl6UdsP3Ir/wbl+Q/IrdVbkvNWny0/hiuV7Q6pN3ydnlKOuc8C05rriKEZxC6jaeSe5u/xoC3k2f1+BOzUtH4ZRg+u/1R+P1/T7c/QSwt5qMzXlvPLpcBHKtumAH+mafSZQVqAdckdYc8qv22zKTnRwwXX5LuhR5ffwmOb3uug8r0+pNufqxeW8l2+ptTJDyrrq6PONH4rv1zquzn9Y6CC6pQMrBe/AvNYtfeRZw5rjEf9LXLrQvXgGzVoaToYt6GSSzcWl/LjtkTTug+TW/y/T2m5KieVdwP/R56m97XkHMwfkG+PbtHtz9LFOhzHUE715PJ8ZfLtzSB35ryDoVvIawP3kvNXv0gL028P2tL0PWwM4/h5KsF12fbWcjKfA7yh2+XutYWh/g+voJJ3zujB9WvKd/w/ul3+LtTXAi9qgQlUOmuS7zgdQJ5hcc92la2XF4buFr2VfBdpD+Bz5fhqDq6fBn5afh9nV4Pq8ts5gXwH7/Wd/hy9tFTqtHFuWZl8d+7f5BFSGo0L1fjmdODIpvc5ovw+DkT6xzyfvdsF6OeF3Dp4O/m28bjKAfcO4GLyJC+btvA+1ZP5keU9t+z252tjvU0it55WRwP4NnkYuF+QW63mUIYwI3fufBU56P4HcB3wdWCjbn+WLtXfuk3PlyW3Sr+NMmICOT/91+TgunFcrlvq705y+sdAt6yWOhm1DsidohrB9fpl3URy0H0ETdOXuwzVawlofklO4arOuDZacP3cbpe9w/W0SK3z5HG+jybnFX+w25+jw3VW7cA5rhxrzydPgPVeYBXyTJ6zmDe4PpI8tO0c5r3Yqw43OqETn6HXlhZ+B6eU88k/ynE3X3Bdfa/Kb+Tbu/3ZulKf3S5APy/lx+085m/N+jY5L/hx8lX07ykz3TH/DETNuUhzGOOTR5DHwvwbuXVqd3InsF+ThzQL8gXJmaUujml67drkQHsgc6pLHc0C9i3PlyB3IvkV844mswq5dfoLlXU7kEcNWJGhjo4DG1w3nVBfQG6tOoIyrXtl24nlWLyonJzfT54A5qDh3stlnrrbiNzIcCfwgcr6RnD9BDmla/Wm143545J8UXEPw+TxL+B1W5H7mtxAyScu68f8MUierfiv5JFmNmja9llyA8OS5Jz+rzJvcL0c+W6n39t5660ag7wM+B/gO+S+S9UOnauSO23/gzykYSO4HrYOB/UcnZKB9aJX3NCYyis1rf9M+TK/j3xb6r/JLbG/HeY9hkvwH/O5XeRWhg3IUxvfCRxbAr5qj+O1S13OaTohD2xASA6qnwY+VZ5PJt8t+Ql5Yo3qj+DkchK6uwSGB5BnrbyCoVt9A3lSYf7ptN9cTsg3kfN8n6GppYUccF9PbvG6jQGevGmEOh3x+0geIvMy5g+ul2bodvFATZpDzuX9F2UED1oYD7ip3nYHtq2sG/Pf5RL0zSnLr8nDvx0PvKhSL9cBHy7PVwXOIV+8HVnWVdMXxnydLWT9vpncEHgheZjbB8h3Adaq7LMq+S7U/VQGaXBpqstuF6DfFmAv8u31r1K5hVm2rQN8rezTyE+aSA6yH2v6IRyoXrPDnXjJLagXlR/KX9KUV85QcD2LAZ75qtTF9qUeTqPkRpdjcE4Jnrcp66rB9Talfh8njxzwS8qtztECobG8lBPGpxjqD7FfOUF/gHy35BWVk/fRTa99HjlI3LiyzpPzvHW0K3kSiHeSW6UbrVobkvNb72T+luvNu13uLtTTKcBt5fFbyZ0S123hdcP9jg7Ed5l8p+2U8nv2dfIdjxvIfUbOLb+R3yS3tja+36uS00LmDOJxthB1u1cJlhvpl1sxlDbzF2Dtyr6rku8aDFzudMv12e0C9NNCnnDjBnLL1gnAVsPss3zlcaNlsDFr1gbD7H84Y7wXcglYXkdpSSjrLiZ3UtyynHCfIA+b1Jwqsxb5VvFDDOjkL8C25fi5jvkv5n5Sjp9vMDSMXjXFYQ3yFLQvZKi1fyBnVCSPGvAYZeYv8oXwZZRpoMljAP+7nJy/zAJmXBuUgGYh6veg8j3+Z6m7a4CXUi6YGQqub2WYiXQYoIsU8t3MZ8vxN6ecB1r+/M3H3qDUHbA8eSjHOeTxq9cr55abyQ0Ht5Zt+1ZesxoDMNvfQtThak3PVyD3IWncCd2UnLv/FWB/civ2b5k3uF6qU+Xtx6XrBeiXhTxr2EzgTcDUEfYZrjVhmfJDcDlN49wyNNnEmG2pLp9zIrlTSSOf8kfkW+/blu0bly/u3eVE3Bxcr9n8YzAoC7ALuaX6PnI+5kdomsaZ3BH0afJt9cYY38OOMjAoJ+BhPveXywnixZV165LvPq1XHs8g3zqeCGwNPFhO0kd1u/y9vJAvnKeQh3n8L/L02juXYOc24JWV4HoDcgflfwHTu132LtfbDxhKa2i50xzz3u18OZXZLAdhIedKf6rU3bFl3Xhyy/9Z5Lsi+43w2oH8/at8/veT+zZtVlk3mZxKuDW5b86N5Dvvk8jpNd8tdf0n5u84b+PCcPXc7QL0w1IClhnlR2y+HsTkHsmNEQOqMztNBg4sQdGwwTPlFv5YX8gtDZ8g568+StMweeROTr8rwfXLBv0HsNTJLuSLkY+U+vsR+XbdcMH1leTW2MMrwfXA12Gphy+RL2BfUp5XA5O9y78nM3+rzPnkjjpzBj0IHKZOm1tMVwL+ADy/sm4a+Q7f7U3B9SZUWhQHcQG2KMfkj8lDv32hlSCl6dg9onznX9yucvbqUoLrT5bv5slN2wZ6XoNR6mwV8oQvd5EHVNiMobvqjZmMX0du9d+q8rp3A38kNyyO+enIa6nrbheg1xdy7+Ifk8fGXLayvpFDvTlDOZmbVLbvQh7b8SHmHS+zcSAP3GQcJbB+mHy7/WvD1MlGDHVofMUgB4YlkG5MF9vIqR7fQnD9b3LuoWNU5zppdHj6ZnleDUz+hzy5xgrktKTfMjT+8irA/5JzhV/Q6XL38tJUhy8BjiEPwXVhZX2j0WFqCa7/BuzL/P0oBvk7vi15oqsPluD6i6MF1wzfL2cghzMrdbBc+Q7PodIHhwHvnD1CXZ1bzr+TyDPH3kFO1dqsab9jyzn6eeX5xHJcnkoZ2cylhfrudgF6fSHfupwFHDDMtu3Iua8/JU/H+3DjQCV3MrucytB5g/5FJ99u3x74dKmrr1e2VYPrP5YT8eRul7nL9fW8Rh0w1AlswgKC6yvKieZ13S5/LyzkDk+NOyUfqqz/FPluwJ7l+enlmNyN3KK6PzmNYYfKawb6+ztM3R5YAsK7GGpcOLKyvTp++t/IjQzTulHWLtfTqPnQ5M5gx4wWXI8QVI/ZfjkLUbfV4Hq+vH2XBDk95nHgZZV1L6wE15tW1jc6yX8eeD25YeFB4NWVfUz/WFCdd7sAvb6Qx7d9FHh5eV5N9Tib3NFpMrAn+Vbo08BzyDmH1dvKnpSH6mLKCMH1kuQZsl5IZYgfl7n102pwfSYD2kFxhHpbtnLyfU95/Fj5zjYu6FYgd36aQx7/+wmapjse9IVKHjC5Rf9qct+J55Tv7F/IaR+HVPZrHLPPBd7U7c/QhTqrBsQvLcfej0sgPaWybVWGWq7PbHrdQI0gtQh1vBxDHRo/2u3y9NJCU9+Syu/dEuU7+/cSXG/GUOf2/yRPAf90ee0HulH2fl66XoBeX0oQeB9wTmVd4wBcgkrvWIaG1duo6T28wpu/XlctwfW/yLmsW5CvrJ+h5Ku7DFtvwwXXpzYH12Ufg+uhumjkZM4qJ+A9htlncgm8jwD2qawf6ItimkZGIc+C+ubyvX1uZf1O5FSu24YLrge5PsmTD91P7mj8pXIcfpN5h2Bdldy5bA5w7jDvMeZHkFqM+l2O3Mp6eLfL0isLo/ct2aD8W225rnZo3ICczrp1Zd3AfW8Xue67XYBeX8g51j8k3w7Zr7K++WSxFPBhcq7mygbTLdXtqsDHyHcEHiJ3XJxvCEOX+eqtGlz/kNzC+jkcAmlB9bY8uZPibJomNxjp+zroJ5NysTuHoRS35RlKN/obQzPKNlrCdizB9S2M8RlkF6IO96YyrTs53e0Zcsvzz6l0jCUPDXfSMBczG5JHZbCleuR6nm967UFdGL1vyafKsbQSeUSfRnB9LXmovfn6fw367+BC13+3C9APCznn8t/lYHxFZX2j5XoCQ6N/HNSNMvbrUk7UO5LH+l632+Xpl6UpuP4VeTxrL+YWXG/VnMwTm7ZZf/PWx5fLBe+Lm9ZvC5xXgsM3N9cdeeKna8mNERt3oqy9upBTjL4KnFGeb0xuSPg8edz+x8mTOFVbroe9QMY7eS4tLrTYt6SsawTX/0ee+GXLbpe/35dGK4MWICJ2J487eg/wxZTSp8r6DcnD8J0KfCSldGpZH8nKVRtFxLiU0rMRMQ5IKaU5HncLFhHLkSd4eg85uD65y0XqORHxZfKslPullC4fZvvzySPW7Ay8IaV0cfXYi4hdgNVTSt/pZLl7TUSMJ9fjHeT886vIo88cTs5h/RJ5Yp2LgVNTSlcP8x5LpJTmdKzQGhMiYlngRPLvXKMvxDvIHdsvbdo3yN/lC4H/Simd3+HijikG1gshInYg58VNI7fGPEDOy3wCOCuldHrZzx9CdUT1WPO4a10Jro8jn3A+nlL6QJeL1DMi4kvkYPD1KaXLmwLmk4DHUkofj4gtyKlcL2SY4LryfgN9XEbExJTS0xFxAHk4s9emlG4s244n3+18Hrm+v9fFomqMKb9zJ5I7vY4nt1RfNsK+Qb4YvreDRRyTxne7AP0kpXRVROxMHpJmR3JQ/TvgppTSteBJRJ1VPdY87lqXUno0Ik4hz4x6T7fL0ysi4mXA24FvDxNUn05u8dobIKX0/yLi/eTg+lsRcVBK6aLm9xz04zKl9HR5uBq51RCAiFiaPI71p8n1/a+OF05jWvmdO4nc+PdB8hDBwwbW5Xt+LxjHLC5brGvkbXipv0TEkimlWd0uR6+IiBXJQ8EdSU5N+FBZfzrwNnLL9CVNr9mcHBzuSh4l5M6OFbiPlLTBP5Dvev6S3HnsFOCdKaULyj4GNKpdU/rbh1NKH+5ykcY0W6wXwUgBtEG11F8MqueVUnq4tHAFcEJEPEpuZT2UnJt5yTAvu4k8kcSGBtUjSyndHBH7kofJfCu5Q/z/NILqso9BtWpXabkGODEi5ti3pH1ssZYkzaPV3MyIeCt5RJ+9U0pPlnW2uo4iItYhT5jzdErpqrLOOlPb2bekM2yxliTNo5XczIh4A3mWwDMbQXV5rQHiKFJKfyfPeAcYVKtz7FvSGbZYS5KGNVJuZgmqzwVOSSmdVNbZx0TqA/YtaS9brCVJwxouNxO4mRxUn1oJqm11lfqEQXV72WItSRpVU24mVCbWMaiWpCG2WEuSRlVark8FxgG3ppS+AAbVktTMFmtJUksaswiWxwbVktTEwFqSJEmqwRLdLoAkSZI0FhhYS5IkSTUwsJYkSZJqYGAtSZIk1cDAWpIkSaqBgbUkSZJUAwNrSZIkqQb/H6CW40L403pbAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "outerSweeps=[1, 2, 3]\n",
    "innerSweeps=[1,2]\n",
    "\n",
    "resOut=np.zeros([len(outerSweeps), len(innerSweeps)])\n",
    "for i in outerSweeps:\n",
    "    for j in innerSweeps:\n",
    "        resOut[i-1,j-1]=MG_instance(\"gs2_\"+str(j), str(i))\n",
    "        \n",
    "print(resOut)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  1.2071\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  1.6479\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  3.5633\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  18.4637\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  28.9525\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  34.7524\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  61.3328\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  65.7086\n",
      "[1.2071, 1.6479, 3.5633, 18.4637, 28.9525, 34.7524, 61.3328, 65.7086]\n",
      "[[0.1492, 0.2797, 0.4996, 1.3629, 2.1849, 4.1779, 4.0948, 4.2866], [0.0354, 0.0773, 0.2335, 2.0255, 3.5083, 4.886, 10.2276, 10.9327], [0.6108, 0.9275, 2.3586, 14.5835, 22.6331, 24.8967, 45.9199, 49.4034]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  1.2071\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  1.6479\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  3.5633\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  18.4637\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  28.9525\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  34.7524\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  61.3328\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2'}\n",
      "chosen power  1\n",
      "chosen yValue  65.7086\n",
      "[1.2071, 1.6479, 3.5633, 18.4637, 28.9525, 34.7524, 61.3328, 65.7086]\n",
      "[[0.1492, 0.2797, 0.4996, 1.3629, 2.1849, 4.1779, 4.0948, 4.2866], [0.0354, 0.0773, 0.2335, 2.0255, 3.5083, 4.886, 10.2276, 10.9327], [0.6108, 0.9275, 2.3586, 14.5835, 22.6331, 24.8967, 45.9199, 49.4034]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.2904, 1.2588000000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '40', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  1.2588000000000001\n",
      "thermal2\n",
      "[1.712, 1.7691999999999999]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  1.712\n",
      "Transport\n",
      "[3.1872999999999996, 3.2275]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  3.1872999999999996\n",
      "Fault_639\n",
      "[18.051399999999997, 18.1832]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  18.051399999999997\n",
      "Emilia_923\n",
      "[24.7176, 24.7885]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  24.7176\n",
      "af_shell10\n",
      "[27.251900000000003, 27.2937]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  27.251900000000003\n",
      "ML_Geer\n",
      "[44.5641, 44.5735]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  44.5641\n",
      "Flan_1565\n",
      "[48.6156, 48.6105]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '40', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  48.6105\n",
      "[1.2588000000000001, 1.712, 3.1872999999999996, 18.051399999999997, 24.7176, 27.251900000000003, 44.5641, 48.6105]\n",
      "[[0.15, 0.2813, 0.4657, 1.2967, 2.1425, 4.0943, 4.0891, 4.3018], [0.0576, 0.1291, 0.3434, 3.133, 4.1095, 5.2532, 10.1458, 10.862], [0.5864, 0.8285, 1.8199, 12.9767, 17.6221, 16.8578, 28.7814, 31.8608]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.2904, 1.2588000000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '40', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  1.2588000000000001\n",
      "thermal2\n",
      "[1.712, 1.7691999999999999]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  1.712\n",
      "Transport\n",
      "[3.1872999999999996, 3.2275]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  3.1872999999999996\n",
      "Fault_639\n",
      "[18.051399999999997, 18.1832]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  18.051399999999997\n",
      "Emilia_923\n",
      "[24.7176, 24.7885]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  24.7176\n",
      "af_shell10\n",
      "[27.251900000000003, 27.2937]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  27.251900000000003\n",
      "ML_Geer\n",
      "[44.5641, 44.5735]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '0', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  44.5641\n",
      "Flan_1565\n",
      "[48.6156, 48.6105]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '2', 'cacheSize': '200', 'recStage': '40', 'power': '3'}\n",
      "chosen power  3\n",
      "chosen yValue  48.6105\n",
      "[1.2588000000000001, 1.712, 3.1872999999999996, 18.051399999999997, 24.7176, 27.251900000000003, 44.5641, 48.6105]\n",
      "[[0.15, 0.2813, 0.4657, 1.2967, 2.1425, 4.0943, 4.0891, 4.3018], [0.0576, 0.1291, 0.3434, 3.133, 4.1095, 5.2532, 10.1458, 10.862], [0.5864, 0.8285, 1.8199, 12.9767, 17.6221, 16.8578, 28.7814, 31.8608]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "Average MPK speedup =  1.3110283730830996\n",
      "Average speedup =  1.1546094266028244\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9945999999999999\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  1.1878\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  3.383\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  22.6283\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  36.645900000000005\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  45.734500000000004\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  82.2944\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  88.3224\n",
      "[0.9945999999999999, 1.1878, 3.383, 22.6283, 36.645900000000005, 45.734500000000004, 82.2944, 88.3224]\n",
      "[[0.0734, 0.1673, 0.4584, 1.3694, 2.1987, 4.1834, 4.098, 4.3027], [0.0263, 0.0431, 0.1895, 2.0088, 3.5109, 4.8797, 10.2105, 10.9376], [0.5356, 0.6564, 2.344, 18.7962, 30.3543, 35.913, 66.9466, 72.0302]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9945999999999999\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  1.1878\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  3.383\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  22.6283\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  36.645900000000005\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  45.734500000000004\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  82.2944\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3'}\n",
      "chosen power  1\n",
      "chosen yValue  88.3224\n",
      "[0.9945999999999999, 1.1878, 3.383, 22.6283, 36.645900000000005, 45.734500000000004, 82.2944, 88.3224]\n",
      "[[0.0734, 0.1673, 0.4584, 1.3694, 2.1987, 4.1834, 4.098, 4.3027], [0.0263, 0.0431, 0.1895, 2.0088, 3.5109, 4.8797, 10.2105, 10.9376], [0.5356, 0.6564, 2.344, 18.7962, 30.3543, 35.913, 66.9466, 72.0302]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.0925, 1.1031]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '0', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  1.0925\n",
      "thermal2\n",
      "[1.2328000000000001, 1.212]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '40', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  1.212\n",
      "Transport\n",
      "[3.1039, 3.0717]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '40', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  3.0717\n",
      "Fault_639\n",
      "[19.3093, 19.355]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '0', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  19.3093\n",
      "Emilia_923\n",
      "[26.1207, 25.852600000000002]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '40', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  25.852600000000002\n",
      "af_shell10\n",
      "[28.6108, 28.648500000000002]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '0', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  28.6108\n",
      "ML_Geer\n",
      "[47.1457, 47.114599999999996]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '40', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  47.114599999999996\n",
      "Flan_1565\n",
      "[52.4213, 52.3489]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '40', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  52.3489\n",
      "[1.0925, 1.212, 3.0717, 19.3093, 25.852600000000002, 28.6108, 47.114599999999996, 52.3489]\n",
      "[[0.0734, 0.1668, 0.448, 1.3027, 2.1493, 4.1151, 4.0927, 4.2886], [0.0426, 0.0702, 0.303, 3.1443, 4.1562, 5.2636, 10.1695, 10.9062], [0.523, 0.5228, 1.7445, 14.2255, 18.7257, 18.1916, 31.2873, 35.6009]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.0925, 1.1031]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '0', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  1.0925\n",
      "thermal2\n",
      "[1.2328000000000001, 1.212]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '40', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  1.212\n",
      "Transport\n",
      "[3.1039, 3.0717]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '40', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  3.0717\n",
      "Fault_639\n",
      "[19.3093, 19.355]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '0', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  19.3093\n",
      "Emilia_923\n",
      "[26.1207, 25.852600000000002]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '40', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  25.852600000000002\n",
      "af_shell10\n",
      "[28.6108, 28.648500000000002]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '0', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  28.6108\n",
      "ML_Geer\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[47.1457, 47.114599999999996]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '40', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  47.114599999999996\n",
      "Flan_1565\n",
      "[52.4213, 52.3489]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '3', 'cacheSize': '200', 'recStage': '40', 'power': '4'}\n",
      "chosen power  4\n",
      "chosen yValue  52.3489\n",
      "[1.0925, 1.212, 3.0717, 19.3093, 25.852600000000002, 28.6108, 47.114599999999996, 52.3489]\n",
      "[[0.0734, 0.1668, 0.448, 1.3027, 2.1493, 4.1151, 4.0927, 4.2886], [0.0426, 0.0702, 0.303, 3.1443, 4.1562, 5.2636, 10.1695, 10.9062], [0.523, 0.5228, 1.7445, 14.2255, 18.7257, 18.1916, 31.2873, 35.6009]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "Average MPK speedup =  1.5878437004880577\n",
      "Average speedup =  1.326690530610134\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9806999999999999\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  1.1656\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  3.3049999999999997\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  26.6021\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  44.5877\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  56.536\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  103.7082\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  110.7539\n",
      "[0.9806999999999999, 1.1656, 3.3049999999999997, 26.6021, 44.5877, 56.536, 103.7082, 110.7539]\n",
      "[[0.0522, 0.1186, 0.3445, 1.3636, 2.2035, 4.1797, 4.0916, 4.2997], [0.0231, 0.0376, 0.1623, 1.9952, 3.5157, 4.9097, 10.2384, 10.9221], [0.5359, 0.6928, 2.4022, 22.7846, 38.2806, 46.6811, 88.3, 94.4848]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  0.9806999999999999\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  1.1656\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  3.3049999999999997\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  26.6021\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  44.5877\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  56.536\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  103.7082\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4'}\n",
      "chosen power  1\n",
      "chosen yValue  110.7539\n",
      "[0.9806999999999999, 1.1656, 3.3049999999999997, 26.6021, 44.5877, 56.536, 103.7082, 110.7539]\n",
      "[[0.0522, 0.1186, 0.3445, 1.3636, 2.2035, 4.1797, 4.0916, 4.2997], [0.0231, 0.0376, 0.1623, 1.9952, 3.5157, 4.9097, 10.2384, 10.9221], [0.5359, 0.6928, 2.4022, 22.7846, 38.2806, 46.6811, 88.3, 94.4848]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.1445, 1.1673]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '0', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  1.1445\n",
      "thermal2\n",
      "[1.1456, 1.1448]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '40', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  1.1448\n",
      "Transport\n",
      "[2.7798999999999996, 2.7987]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '0', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  2.7798999999999996\n",
      "Fault_639\n",
      "[20.8603, 20.843500000000002]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '40', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  20.843500000000002\n",
      "Emilia_923\n",
      "[28.505599999999998, 28.4203]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '40', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  28.4203\n",
      "af_shell10\n",
      "[29.884800000000002, 29.9281]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '0', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  29.884800000000002\n",
      "ML_Geer\n",
      "[49.416, 49.4942]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '0', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  49.416\n",
      "Flan_1565\n",
      "[56.4125, 58.093]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '0', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  56.4125\n",
      "[1.1445, 1.1448, 2.7798999999999996, 20.843500000000002, 28.4203, 29.884800000000002, 49.416, 56.4125]\n",
      "[[0.0672, 0.1184, 0.3531, 1.3069, 2.1405, 4.1154, 4.0953, 4.2962], [0.0449, 0.0607, 0.2633, 3.1268, 4.1238, 5.255, 10.185, 10.9109], [0.5716, 0.5245, 1.6081, 15.7594, 21.3402, 19.4566, 33.5702, 39.6394]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[1.1445, 1.1673]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '0', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  1.1445\n",
      "thermal2\n",
      "[1.1456, 1.1448]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '40', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  1.1448\n",
      "Transport\n",
      "[2.7798999999999996, 2.7987]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '0', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  2.7798999999999996\n",
      "Fault_639\n",
      "[20.8603, 20.843500000000002]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '40', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  20.843500000000002\n",
      "Emilia_923\n",
      "[28.505599999999998, 28.4203]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '40', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  28.4203\n",
      "af_shell10\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[29.884800000000002, 29.9281]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '0', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  29.884800000000002\n",
      "ML_Geer\n",
      "[49.416, 49.4942]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '0', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  49.416\n",
      "Flan_1565\n",
      "[56.4125, 58.093]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'cheb', 'solverType': 'gmres', 'sweeps': '4', 'cacheSize': '200', 'recStage': '0', 'power': '5'}\n",
      "chosen power  5\n",
      "chosen yValue  56.4125\n",
      "[1.1445, 1.1448, 2.7798999999999996, 20.843500000000002, 28.4203, 29.884800000000002, 49.416, 56.4125]\n",
      "[[0.0672, 0.1184, 0.3531, 1.3069, 2.1405, 4.1154, 4.0953, 4.2962], [0.0449, 0.0607, 0.2633, 3.1268, 4.1238, 5.255, 10.185, 10.9109], [0.5716, 0.5245, 1.6081, 15.7594, 21.3402, 19.4566, 33.5702, 39.6394]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "Average MPK speedup =  1.8006246418861076\n",
      "Average speedup =  1.4828560527090247\n",
      "[1.15460943 1.32669053 1.48285605]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "outerSweeps=[2, 3, 4]\n",
    "\n",
    "resOut=np.zeros(len(outerSweeps))\n",
    "ctr=0\n",
    "for i in outerSweeps:\n",
    "    resOut[ctr]=MG_instance(\"cheb\", str(i))\n",
    "    ctr=ctr+1\n",
    "        \n",
    "print(resOut)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plots/Trilinos_Gmres_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import sys\n",
    "if sys.version_info[0] < 3: \n",
    "    from StringIO import StringIO\n",
    "else:\n",
    "    from io import StringIO\n",
    "from itertools import islice\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import tikzplotlib\n",
    "\n",
    "\n",
    "def find_matching_lines(file, string):\n",
    "    curLineNum=0\n",
    "    lineNums=[];\n",
    "    with open (file, \"r\") as myfile:\n",
    "        for line in myfile:\n",
    "            if string in line:\n",
    "                lineNums.append(curLineNum)\n",
    "            curLineNum = curLineNum+1\n",
    "\n",
    "    lineNums.append(curLineNum+1)\n",
    "    return lineNums\n",
    "                \n",
    "def pandas_read_range(file, start_linenum, end_linenum):\n",
    "    df = pd.read_csv(file, skiprows=start_linenum+1, nrows=(end_linenum-start_linenum)-1) #-1 since header is not included here\n",
    "    fp = open(file)\n",
    "    for i, line in enumerate(fp):\n",
    "        if i == start_linenum:\n",
    "            header_dict=parseHeader(line)\n",
    "    fp.close()\n",
    "    return (header_dict, df)\n",
    "            \n",
    "def parseHeader(line):\n",
    "    header = re.split(',', line)\n",
    "    header_num_keys = len(header)\n",
    "    header_keys=[]\n",
    "    header_vals=[]\n",
    "    for key_id in range(0, header_num_keys):\n",
    "        cur_header_key = re.split('=', header[key_id])\n",
    "        header_keys.append(cur_header_key[0].rstrip().lstrip())\n",
    "        header_vals.append(cur_header_key[1].rstrip().lstrip())\n",
    "\n",
    "    header_dict=dict(zip(header_keys, header_vals))\n",
    "    return  header_dict\n",
    "\n",
    "def findMatchHeaderIds(headers, headerFilter):\n",
    "    matchedIdx=[]\n",
    "    numHeaders=len(headers)\n",
    "    for i in range(numHeaders):\n",
    "        headerSet = set(headers[i])\n",
    "        filterSet = set(headerFilter)\n",
    "        allFilterTrue=True\n",
    "        for name in headerSet.intersection(filterSet):\n",
    "            #print(headers[i][name])\n",
    "            pattern = re.compile(headerFilter[name])\n",
    "            #pattern.match(string)\n",
    "            if(bool(pattern.match(headers[i][name]))==False): #(headers[i][name] != headerFilter[name]):\n",
    "                allFilterTrue=False\n",
    "        if(allFilterTrue):\n",
    "            matchedIdx.append(i)\n",
    "    return matchedIdx\n",
    "\n",
    "def createLegends(legendKeys, headerDict): #headerDict, filterDict):\n",
    "    #headerSet = set(headerDict)\n",
    "    #filterSet = set(filterDict)\n",
    "    #legendKeys = list(headerSet ^ filterSet)\n",
    "    legendStr = \"\"\n",
    "    for el in legendKeys:\n",
    "        legendStr+=el+\"=\"+headerDict[el]+\", \"\n",
    "    #print(legendStr)\n",
    "    return legendStr.rstrip(', ')\n",
    "    \n",
    "\n",
    "def createPlot(axs, dfs, df_main_header_strings, xFeature, yFeature, legendKeys, headerFilter, tikzFileName):\n",
    "    #Now plot\n",
    "    #xFeature=\"Iter\"\n",
    "    #yFeature=\"errNorm\"\n",
    "    #legendKeys=[\"Matrix\", \"Precon subtype\", \"Polynomial Degree\"]\n",
    "    #set filters\n",
    "    #headerFilter = {'Matrix': 'af_shell10', 'Precon type': 'RELAXATION', 'Threads': '20', 'Polynomial Degree': '40|80'}\n",
    "    matchedIdx=findMatchHeaderIds(df_main_header_strings, headerFilter)\n",
    "    #print(matchedIdx)\n",
    "    legendStrs=[]\n",
    "    for i in matchedIdx:\n",
    "        #dfs[i].plot(x=xFeature,y=yFeature, style='.-', ax=axs)\n",
    "        axs.plot(dfs[i][xFeature], dfs[i][yFeature], '.-')\n",
    "        legendStrs.append(createLegends(legendKeys, df_main_header_strings[i])) #df_main_header_strings[i], headerFilter))\n",
    "        #tikzplotlib.save(tikzFileName)\n",
    "    axs.set_xlabel(xFeature, fontsize=16)\n",
    "    axs.set_ylabel(yFeature, fontsize=16)\n",
    "    #axs.legend(legendStrs)\n",
    "    axs.legend(\"\", frameon=False)\n",
    "    return legendStrs\n",
    "    #axs.legend(legendStrs, bbox_to_anchor=(1.0, 1.0))\n",
    "\n",
    "       \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "matrix=\"af_shell7\"\n",
    "machine=\"horeka\"\n",
    "file_wo_RACE=\"/Users/ud15idid/MPK_iterative_solvers/plots/\"+machine+\"/gmres_s_step_results/12_Aug_2022/\"+matrix+\".txt\"\n",
    "file_w_RACE=\"/Users/ud15idid/MPK_iterative_solvers/plots/\"+machine+\"/gmres_s_step_results_w_RACE/12_Aug_2022/\"+matrix+\".txt\"\n",
    "\n",
    "files=[file_wo_RACE, file_w_RACE]\n",
    "titles=[\"wo RACE\", \"w RACE\"]\n",
    "tikzFileNames=[matrix+\"_wo_RACE.tex\", matrix+\"_w_RACE.tex\"]\n",
    "ctr=0\n",
    "for file in files:\n",
    "    matchLineNums=find_matching_lines(file, \"Matrix=\")\n",
    "    #print(matchLineNums)\n",
    "    numMatches=len(matchLineNums)\n",
    "\n",
    "    dfs=[]\n",
    "    df_main_header_strings=[]\n",
    "\n",
    "    for i in range(1,numMatches):\n",
    "        (header, df) = pandas_read_range(file, matchLineNums[i-1], matchLineNums[i]-1)\n",
    "        dfs.append(df)\n",
    "        df_main_header_strings.append(header)\n",
    "\n",
    "\n",
    "    #print(df_main_header_strings[20]['Matrix'])\n",
    "\n",
    "    #df = pd.read_csv(file)\n",
    "    #df.head(100)\n",
    "    dfs[0].head()\n",
    "\n",
    "    legendKeys=[\"Matrix\", \"Precon subtype\", \"ortho\", 'restartLength', \"innerSweep\"]\n",
    "    #set filters\n",
    "    headerFilter = {'Matrix': matrix, 'Precon type': 'RELAXATION', 'Precon subtype': '.*Gauss-Seidel', 'Threads': '38', 'restartLength': '.*', 'solverType': '^TPETRA GMRES S-STEP$', 'power': '.*'}\n",
    "\n",
    "    #add totalTime to dfs\n",
    "    for df in dfs:\n",
    "        df['Total_time'] = df['Solve_time']+df['Precon_setup'] #+df['RACE_setup']\n",
    "        if 'RACE_setup' in df.columns:\n",
    "            df['Total_time'] += df['RACE_setup']\n",
    "\n",
    "    #study convergence and performance\n",
    "    #xFeatures=[\"Iter(conv.)\", \"Total_time\"]\n",
    "    xFeatures=[\"Iter(conv.)\", \"Total_time\"] \n",
    "    #yFeatures=[\"resNorm/bNorm\", \"errNorm\"]\n",
    "    yFeatures=[\"errNorm\"]\n",
    "    xFeatureSize=len(xFeatures)\n",
    "    yFeatureSize=len(yFeatures)\n",
    "    fig, axs = plt.subplots(1, xFeatureSize*yFeatureSize, figsize=(20, 5))\n",
    "    for i in range(xFeatureSize):\n",
    "        for j in range(yFeatureSize):\n",
    "            legendStr=createPlot(axs[i*yFeatureSize+j], dfs, df_main_header_strings, xFeatures[i], yFeatures[j], legendKeys, headerFilter, tikzFileNames[ctr])\n",
    "            #axs[i*yFeatureSize+j].set_ylim([0, 1e-9])\n",
    "\n",
    "    fig.tight_layout()\n",
    "    fig.suptitle(titles[ctr], fontsize=20)\n",
    "    plt.legend(legendStr, bbox_to_anchor=(0, -0.2))\n",
    "    plt.show()\n",
    "    ctr=ctr+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['F1', 'parabolic_fem', 'FreeBosonChain-18', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'dielFilterV3real', 'ML_Geer', 'thermal2']\n"
     ]
    }
   ],
   "source": [
    "import glob, os\n",
    "matrixNames=[]\n",
    "machine=\"horeka\"\n",
    "folder=\"/Users/ud15idid/PhD_Thesis_CA/data/Trilinos_GMRES/\"+machine+\"/paramStudy_results/28_March_2022/\"\n",
    "\n",
    "os.chdir(folder)\n",
    "\n",
    "for file in glob.glob(\"*.txt\"):\n",
    "    matrix=os.path.splitext(file)[0]\n",
    "    matrixNames.append(matrix)\n",
    "        \n",
    "print(matrixNames)\n",
    "os.chdir(\"/Users/ud15idid/PhD_Thesis_CA/data/Trilinos_GMRES\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "F1\n",
      "chosen index  2\n",
      "projected err  [0.575686   0.43501302 0.2826285 ]\n"
     ]
    },
    {
     "ename": "NameError",
     "evalue": "name 'curRanking' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Input \u001b[0;32mIn [28]\u001b[0m, in \u001b[0;36m<cell line: 37>\u001b[0;34m()\u001b[0m\n\u001b[1;32m    129\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mchosen index \u001b[39m\u001b[38;5;124m\"\u001b[39m, minErrIndex)\n\u001b[1;32m    130\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mprojected err \u001b[39m\u001b[38;5;124m\"\u001b[39m, err)\n\u001b[0;32m--> 131\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mchosen rank \u001b[39m\u001b[38;5;124m\"\u001b[39m, \u001b[43mcurRanking\u001b[49m[minErrIndex])\n\u001b[1;32m    132\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mchosen setting \u001b[39m\u001b[38;5;124m\"\u001b[39m, df_main_header_strings[matchedIdx[minErrIndex]])\n\u001b[1;32m    133\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mchosen yValue \u001b[39m\u001b[38;5;124m\"\u001b[39m, curYVals[minErrIndex])\n",
      "\u001b[0;31mNameError\u001b[0m: name 'curRanking' is not defined"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "import operator\n",
    "import numpy as np\n",
    "\n",
    "#plot for all matrix\n",
    "machine=\"horeka\"\n",
    "folder_wo_RACE=\"/Users/ud15idid/PhD_Thesis_CA/data/Trilinos_GMRES/\"+machine+\"/paramStudy_results/28_March_2022/\"\n",
    "folder_w_RACE=\"/Users/ud15idid/PhD_Thesis_CA/data/Trilinos_GMRES/\"+machine+\"/paramStudy_results_w_RACE/28_March_2022/\"\n",
    "\n",
    "folders=[folder_wo_RACE, folder_w_RACE]\n",
    "titles=[\"wo RACE\", \"w RACE\"]\n",
    "tikzFileNames=[\"Gmres_allMatrices_wo_RACE.tex\", \"Gmres_allMatrices_w_RACE.tex\"]\n",
    "ctr=0\n",
    "\n",
    "#matrices=['F1', 'parabolic_fem', 'FreeBosonChain-18', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'dielFilterV3real', 'ML_Geer', 'thermal2']\n",
    "#matrices=['F1', 'parabolic_fem', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'ML_Geer', 'thermal2']\n",
    "matrices=['F1', 'parabolic_fem', 'Geo_1438', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'ML_Geer', 'thermal2']\n",
    "#matrices=['ML_Geer']\n",
    "#study convergence and performance\n",
    "xFeature=[\"Matrix\"]\n",
    "fixedFeature={'Iter':(operator.eq,5000)} #only one feature allowed\n",
    "#fixedFeature={'Iter':(operator.eq,5000), 'errNorm':(operator.le,1e-12)}\n",
    "#yFeature=('errNorm', 'min') #the column and the reduction operator\n",
    "#yFeature=\"Total_time\" #the column to plot\n",
    "yFeature=\"errNorm\"\n",
    "#best configuration is chosen depending on min. value of err*Solve_time \n",
    "#Note: not Total_time, because pre-processing overhead decreases with high iterations \n",
    "\n",
    "legendKeys=[\"Matrix\", \"Precon subtype\", \"ortho\", 'restartLength']\n",
    "#set filters\n",
    "headerFilter = {'Precon type': '.*', 'Precon subtype': 'NONE', 'Threads': '38', 'restartLength': '.*', 'solverType': 'TPETRA GMRES S-STEP'}\n",
    "\n",
    "fig, axs = plt.subplots(figsize=(20, 8))\n",
    "legends=['w/o RACE', 'RACE']\n",
    "ctr=0\n",
    "\n",
    "all_yData=[]\n",
    "for folder in folders:\n",
    "    yData=[]\n",
    "    \n",
    "    matrices_w_data=[]\n",
    "    #matrixNames=[]\n",
    "    #find result files for matrices\n",
    "    #os.chdir(folder)\n",
    "    for matrix in matrices:\n",
    "        print(matrix)\n",
    "        file=folder+matrix+\".txt\"\n",
    "        #matrix=os.path.splitext(file)[0]\n",
    "        #matrixNames.append(matrix)\n",
    "        matchLineNums=find_matching_lines(file, \"Matrix=\")\n",
    "        #print(matchLineNums)\n",
    "        numMatches=len(matchLineNums)\n",
    "\n",
    "        dfs=[]\n",
    "        df_main_header_strings=[]\n",
    "\n",
    "        for i in range(1,numMatches):\n",
    "            (header, df) = pandas_read_range(file, matchLineNums[i-1], matchLineNums[i]-1)\n",
    "            dfs.append(df)\n",
    "            df_main_header_strings.append(header)\n",
    "\n",
    "\n",
    "        #print(df_main_header_strings[20]['Matrix'])\n",
    "\n",
    "        #df = pd.read_csv(file)\n",
    "        #df.head(100)\n",
    "        #dfs[0].head()\n",
    "\n",
    "\n",
    "        locCtr=0\n",
    "        #add totalTime to dfs\n",
    "        for df in dfs:\n",
    "            df['Total_time'] = df['Solve_time']+df['Precon_setup'] #+df['RACE_setup']\n",
    "            if 'RACE_setup' in df.columns:\n",
    "                df['Total_time'] += df['RACE_setup']\n",
    "            df['err_time_slope'] = df['errNorm'].diff()/df['Solve_time'].diff() #ranking cirteria\n",
    "            #print(df['ranking_slope'])\n",
    "            #print(df_main_header_strings[locCtr])\n",
    "            locCtr+=1\n",
    "\n",
    "        #now filter based on header\n",
    "        matchedIdx=findMatchHeaderIds(df_main_header_strings, headerFilter);\n",
    "        \n",
    "            \n",
    "        #now get required value from df based on the fixedFeature criteria and yFeature\n",
    "        #for df in dfs:\n",
    "        #    df['']\n",
    "        #print(dfs[0].head())\n",
    "#         fig, axs = plt.subplots(1, xFeatureSize*yFeatureSize, figsize=(20, 5))\n",
    "#         for i in range(xFeatureSize):\n",
    "#             for j in range(yFeatureSize):\n",
    "#                 legendStr=createPlot(axs[i*yFeatureSize+j], dfs, df_main_header_strings, xFeatures[i], yFeatures[j], legendKeys, headerFilter, tikzFileNames[ctr])\n",
    "\n",
    "\n",
    "#         fig.tight_layout()\n",
    "#         fig.suptitle(titles[ctr], fontsize=20)\n",
    "#         plt.legend(legendStr, bbox_to_anchor=(0, -0.2))\n",
    "#         plt.show()\n",
    "#         ctr=ctr+1\n",
    "        curYVals=[]\n",
    "        curSolveTime=[]\n",
    "        curSlope=[]\n",
    "        curConst=[]\n",
    "        curRestartLength=[]\n",
    "        #filter feature depending on fixedFeature and yFeature\n",
    "        for feature in fixedFeature:\n",
    "            featureOp=fixedFeature[feature][0]\n",
    "            featureVal=fixedFeature[feature][1]\n",
    "\n",
    "            for i in matchedIdx:\n",
    "                df=dfs[i]\n",
    "                #print(df.head())\n",
    "                filteredDf = df[featureOp(df[feature],featureVal)]\n",
    "                #print(filteredDf.head())\n",
    "                yFeatureOp=yFeature[1]\n",
    "                #if yFeatureOp=='min':\n",
    "                curSlope.extend(filteredDf['err_time_slope'].values) #apply reduction operator\n",
    "                curYVals.extend(filteredDf[yFeature].values)\n",
    "                curConst.extend(filteredDf['errNorm']-filteredDf['err_time_slope']*filteredDf['Solve_time']) #y0-m*x0\n",
    "                curSolveTime.extend(filteredDf['Solve_time'].values)\n",
    "                #else:\n",
    "                #    curYVals.append(filteredDf['ranking'].max()) #apply reduction operator\n",
    "\n",
    "        if curYVals:\n",
    "            #if yFeatureOp=='min':\n",
    "            minTime=np.min(np.array(curSolveTime))\n",
    "            #find the min error at the min. possible solve time\n",
    "            err = np.array(curSlope)*minTime+np.array(curConst)\n",
    "            minErrIndex = np.argmin(err)\n",
    "            print(\"chosen index \", minErrIndex)\n",
    "            print(\"projected err \", err)\n",
    "            print(\"chosen rank \", curRanking[minErrIndex])\n",
    "            print(\"chosen setting \", df_main_header_strings[matchedIdx[minErrIndex]])\n",
    "            print(\"chosen yValue \", curYVals[minErrIndex])\n",
    "            yData.append(curYVals[minErrIndex])\n",
    "            #else:\n",
    "            #    yData.append(max(curYVals))\n",
    "            matrices_w_data.append(matrix)\n",
    "\n",
    "    print(yData)\n",
    "    all_yData.append(yData)\n",
    "    #plt.plot(matrices_w_data, yData, '.-', label=legends[ctr])\n",
    "    ctr=ctr+1\n",
    "\n",
    "#yToPlot=np.array(all_yData[0])/np.array(all_yData[1])\n",
    "yToPlot=np.array(all_yData[0])\n",
    "print(\"Average y value = \", np.average(yToPlot))\n",
    "plt.plot(matrices_w_data, yToPlot, '.-', label=\"Speedup\")\n",
    "#plt.plot(matrices_w_data, (np.array(all_yData[0])), '.-', label=\"Error norm\")\n",
    "tikzplotlib.save(\"gmres_speedup.tex\")\n",
    "    \n",
    "axs.set_xlabel(\"Matrix\", fontsize=16)\n",
    "#axs.set_ylabel(\"Time (s)\", fontsize=16)\n",
    "axs.set_ylabel(\"Speedup\", fontsize=16)\n",
    "\n",
    "#axs.set_ylabel(\"Error norm\", fontsize=16)\n",
    "axs.legend()\n",
    "plt.xticks(matrices_w_data, rotation=90);\n",
    "axs.set_ylim([0, 1.8])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "F1\n",
      "chosen index  0\n",
      "projected err  [9.07999e-08]\n",
      "chosen setting  {'Matrix': 'F1.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  50.88\n",
      "parabolic_fem\n",
      "chosen index  0\n",
      "projected err  [nan]\n",
      "chosen setting  {'Matrix': 'parabolic_fem.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  nan\n",
      "Geo_1438\n",
      "chosen index  0\n",
      "projected err  [1.43201e-07]\n",
      "chosen setting  {'Matrix': 'Geo_1438.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  18.936\n",
      "Transport\n",
      "chosen index  0\n",
      "projected err  [8.90991e-07]\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  11.983\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "projected err  [0.00010828]\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  5.026\n",
      "ldoor\n",
      "chosen index  0\n",
      "projected err  [195231.]\n",
      "chosen setting  {'Matrix': 'ldoor.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  136.18\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "projected err  [5.04973e-10]\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  38.05\n",
      "thermal2\n",
      "chosen index  0\n",
      "projected err  [nan]\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  nan\n",
      "[50.88, nan, 18.936, 11.983, 5.026, 136.18, 38.05, nan]\n",
      "F1\n",
      "chosen index  0\n",
      "projected err  [9.82825e-08]\n",
      "chosen setting  {'Matrix': 'F1.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  64.4767\n",
      "parabolic_fem\n",
      "chosen index  0\n",
      "projected err  [4.51806e-11]\n",
      "chosen setting  {'Matrix': 'parabolic_fem.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  5.6244499999999995\n",
      "Geo_1438\n",
      "chosen index  0\n",
      "projected err  [1.43201e-07]\n",
      "chosen setting  {'Matrix': 'Geo_1438.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  19.1148\n",
      "Transport\n",
      "chosen index  0\n",
      "projected err  [1.43881e-06]\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  11.6913\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "projected err  [8.43391e-05]\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  9.606539999999999\n",
      "ldoor\n",
      "chosen index  0\n",
      "projected err  [1156.8]\n",
      "chosen setting  {'Matrix': 'ldoor.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  108.91669999999999\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "projected err  [5.04972e-10]\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  38.6328\n",
      "thermal2\n",
      "chosen index  0\n",
      "projected err  [0.00038626]\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'ortho': 'ICGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES S-STEP'}\n",
      "chosen yValue  74.81639999999999\n",
      "[64.4767, 5.6244499999999995, 19.1148, 11.6913, 9.606539999999999, 108.91669999999999, 38.6328, 74.81639999999999]\n",
      "Average y value =  39.242606249999994\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot based on parameters\n",
    "#best of RACE and woRACE\n",
    "\n",
    "import operator\n",
    "import math\n",
    "import numpy as np\n",
    "\n",
    "#plot for all matrix\n",
    "machine=\"horeka\"\n",
    "folder_wo_RACE=\"/Users/ud15idid/PhD_Thesis_CA/data/Trilinos_GMRES/\"+machine+\"/paramStudy_results/28_March_2022/\"\n",
    "folder_w_RACE=\"/Users/ud15idid/PhD_Thesis_CA/data/Trilinos_GMRES/\"+machine+\"/paramStudy_results_w_RACE/28_March_2022/\"\n",
    "\n",
    "folders=[folder_wo_RACE, folder_w_RACE]\n",
    "titles=[\"wo RACE\", \"w RACE\"]\n",
    "tikzFileNames=[\"Gmres_allMatrices_wo_RACE.tex\", \"Gmres_allMatrices_w_RACE.tex\"]\n",
    "ctr=0\n",
    "\n",
    "#matrices=['F1', 'parabolic_fem', 'FreeBosonChain-18', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'dielFilterV3real', 'ML_Geer', 'thermal2']\n",
    "#matrices=['F1', 'parabolic_fem', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'ML_Geer', 'thermal2']\n",
    "matrices={'F1':{'restartLength': '100', 'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'TPETRA GMRES S-STEP'},\n",
    "          'parabolic_fem':{'restartLength': '100', 'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'TPETRA GMRES S-STEP'},\n",
    "          'Geo_1438':{'restartLength': '50', 'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'TPETRA GMRES S-STEP'},\n",
    "          #'Emilia_923':{'restartLength': '50', 'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'TPETRA GMRES S-STEP'},\n",
    "          'Transport':{'restartLength': '100', 'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'TPETRA GMRES S-STEP'},\n",
    "          'G3_circuit':{'restartLength': '50', 'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'TPETRA GMRES S-STEP'},\n",
    "          'ldoor':{'restartLength': '100', 'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'TPETRA GMRES S-STEP'},\n",
    "          'ML_Geer':{'restartLength': '100', 'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'TPETRA GMRES S-STEP'},\n",
    "          'thermal2':{'restartLength': '100', 'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'TPETRA GMRES S-STEP'},\n",
    "          #'parabolic_fem', 'Geo_1438', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'ML_Geer', 'thermal2'}\n",
    "         }\n",
    "#matrices=['ML_Geer']\n",
    "#study convergence and performance\n",
    "xFeature=[\"Matrix\"]\n",
    "fixedFeature={'Iter':(operator.eq,5000)} #only one feature allowed\n",
    "#fixedFeature={'Iter':(operator.eq,5000), 'errNorm':(operator.le,1e-12)}\n",
    "#yFeature=('errNorm', 'min') #the column and the reduction operator\n",
    "yFeature=\"Total_time\" #the column to plot\n",
    "#yFeature=\"errNorm\"\n",
    "#best configuration is chosen depending on min. value of err*Solve_time \n",
    "#Note: not Total_time, because pre-processing overhead decreases with high iterations \n",
    "\n",
    "legendKeys=[\"Matrix\", \"Precon subtype\", \"ortho\", 'restartLength']\n",
    "#set filters\n",
    "\n",
    "fig, axs = plt.subplots(figsize=(20, 8))\n",
    "legends=['w/o RACE', 'RACE']\n",
    "ctr=0\n",
    "\n",
    "all_yData=[]\n",
    "for folder in folders:\n",
    "    yData=[]\n",
    "    \n",
    "    matrices_w_data=[]\n",
    "    #matrixNames=[]\n",
    "    #find result files for matrices\n",
    "    #os.chdir(folder)\n",
    "    for matrix in matrices:\n",
    "        print(matrix)\n",
    "        headerFilter = {'Precon type': matrices[matrix]['Precon type'], 'Precon subtype': matrices[matrix]['Precon subtype'], 'Threads': '38', 'restartLength': matrices[matrix]['restartLength'], 'solverType': matrices[matrix]['solverType']}\n",
    "        file=folder+matrix+\".txt\"\n",
    "        #matrix=os.path.splitext(file)[0]\n",
    "        #matrixNames.append(matrix)\n",
    "        matchLineNums=find_matching_lines(file, \"Matrix=\")\n",
    "        #print(matchLineNums)\n",
    "        numMatches=len(matchLineNums)\n",
    "\n",
    "        dfs=[]\n",
    "        df_main_header_strings=[]\n",
    "\n",
    "        for i in range(1,numMatches):\n",
    "            (header, df) = pandas_read_range(file, matchLineNums[i-1], matchLineNums[i]-1)\n",
    "            dfs.append(df)\n",
    "            df_main_header_strings.append(header)\n",
    "\n",
    "\n",
    "        #print(df_main_header_strings[20]['Matrix'])\n",
    "\n",
    "        #df = pd.read_csv(file)\n",
    "        #df.head(100)\n",
    "        #dfs[0].head()\n",
    "\n",
    "\n",
    "        locCtr=0\n",
    "        #add totalTime to dfs\n",
    "        for df in dfs:\n",
    "            df['Total_time'] = df['Solve_time']+df['Precon_setup'] #+df['RACE_setup']\n",
    "            if 'RACE_setup' in df.columns:\n",
    "                df['Total_time'] += df['RACE_setup']\n",
    "            df['err_time_slope'] = df['errNorm'].diff()/df['Solve_time'].diff() #ranking cirteria\n",
    "            #print(df['ranking_slope'])\n",
    "            #print(df_main_header_strings[locCtr])\n",
    "            locCtr+=1\n",
    "\n",
    "        #now filter based on header\n",
    "        matchedIdx=findMatchHeaderIds(df_main_header_strings, headerFilter);\n",
    "        \n",
    "            \n",
    "        #now get required value from df based on the fixedFeature criteria and yFeature\n",
    "        #for df in dfs:\n",
    "        #    df['']\n",
    "        #print(dfs[0].head())\n",
    "#         fig, axs = plt.subplots(1, xFeatureSize*yFeatureSize, figsize=(20, 5))\n",
    "#         for i in range(xFeatureSize):\n",
    "#             for j in range(yFeatureSize):\n",
    "#                 legendStr=createPlot(axs[i*yFeatureSize+j], dfs, df_main_header_strings, xFeatures[i], yFeatures[j], legendKeys, headerFilter, tikzFileNames[ctr])\n",
    "\n",
    "\n",
    "#         fig.tight_layout()\n",
    "#         fig.suptitle(titles[ctr], fontsize=20)\n",
    "#         plt.legend(legendStr, bbox_to_anchor=(0, -0.2))\n",
    "#         plt.show()\n",
    "#         ctr=ctr+1\n",
    "        curYVals=[]\n",
    "        curSolveTime=[]\n",
    "        curSlope=[]\n",
    "        curConst=[]\n",
    "        curRestartLength=[]\n",
    "        #filter feature depending on fixedFeature and yFeature\n",
    "        for feature in fixedFeature:\n",
    "            featureOp=fixedFeature[feature][0]\n",
    "            featureVal=fixedFeature[feature][1]\n",
    "\n",
    "            for i in matchedIdx:\n",
    "                df=dfs[i]\n",
    "                #print(df.head())\n",
    "                filteredDf = df[featureOp(df[feature],featureVal)]\n",
    "                #print(filteredDf.head())\n",
    "                yFeatureOp=yFeature[1]\n",
    "                #if yFeatureOp=='min':\n",
    "                curSlope.extend(filteredDf['err_time_slope'].values) #apply reduction operator\n",
    "                curYVals.extend(filteredDf[yFeature].values)\n",
    "                curConst.extend(filteredDf['errNorm']-filteredDf['err_time_slope']*filteredDf['Solve_time']) #y0-m*x0\n",
    "                curSolveTime.extend(filteredDf['Solve_time'].values)\n",
    "                #else:\n",
    "                #    curYVals.append(filteredDf['ranking'].max()) #apply reduction operator\n",
    "\n",
    "        if curYVals:\n",
    "            #if yFeatureOp=='min':\n",
    "            minTime=np.min(np.array(curSolveTime))\n",
    "            #find the min error at the min. possible solve time\n",
    "            err = np.array(curSlope)*minTime+np.array(curConst)\n",
    "            minErrIndex = np.argmin(err)\n",
    "            print(\"chosen index \", minErrIndex)\n",
    "            print(\"projected err \", err)\n",
    "            #print(\"chosen rank \", curRanking[minErrIndex])\n",
    "            print(\"chosen setting \", df_main_header_strings[matchedIdx[minErrIndex]])\n",
    "            print(\"chosen yValue \", curYVals[minErrIndex])\n",
    "            yData.append(curYVals[minErrIndex])\n",
    "            #else:\n",
    "            #    yData.append(max(curYVals))\n",
    "            matrices_w_data.append(matrix)\n",
    "\n",
    "    print(yData)\n",
    "    all_yData.append(yData)\n",
    "    #plt.plot(matrices_w_data, yData, '.-', label=legends[ctr])\n",
    "    ctr=ctr+1\n",
    "    \n",
    "#yToPlot=np.array(all_yData[0])/np.array(all_yData[1])\n",
    "yToPlot=[]\n",
    "ctr=0\n",
    "for y in all_yData[0]:\n",
    "    if math.isnan(float(y)):\n",
    "        all_yData[0][ctr]=np.inf\n",
    "    ctr=ctr+1\n",
    "     \n",
    "for y in all_yData[1]:\n",
    "    if math.isnan(float(y)):\n",
    "        all_yData[1][ctr]=np.inf\n",
    "    ctr=ctr+1\n",
    "    \n",
    "yToPlot=np.minimum(all_yData[0], all_yData[1])\n",
    "print(\"Average y value = \", np.average(yToPlot))\n",
    "plt.plot(matrices_w_data, yToPlot, '.-')\n",
    "#plt.plot(matrices_w_data, (np.array(all_yData[0])), '.-', label=\"Error norm\")\n",
    "tikzplotlib.save(\"all_mtx_gmres_riluk.tex\")\n",
    "    \n",
    "axs.set_xlabel(\"Matrix\", fontsize=16)\n",
    "#axs.set_ylabel(\"Time (s)\", fontsize=16)\n",
    "axs.set_ylabel(\"Time for convergence\", fontsize=16)\n",
    "\n",
    "#axs.set_ylabel(\"Error norm\", fontsize=16)\n",
    "#axs.legend()\n",
    "plt.xticks(matrices_w_data, rotation=90);\n",
    "#axs.set_ylim([0, 1.8])\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GMRES-S-STEP:Bortho\n"
     ]
    }
   ],
   "source": [
    "time_contribs=[\"GMRES-S-STEP:Bortho\", \"GMRES-S-STEP:TSQR\", \"GMRES-S-STEP:Prec\", \"GMRES-S-STEP:SpMV\", \"GMRES-S-STEP:RACE-MPK\"]\n",
    "print(time_contribs[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  10.57437\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  10.20388\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  13.221689999999999\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  8.22498\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  12.24576\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  18.56574\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  29.936130000000002\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  31.69056\n",
      "[10.57437, 10.20388, 13.221689999999999, 8.22498, 12.24576, 18.56574, 29.936130000000002, 31.69056]\n",
      "[[4.162, 3.292, 4.099, 1.698, 2.42, 3.845, 3.878, 4.012], [1.892, 1.443, 1.851, 0.8233, 1.091, 1.78, 1.794, 1.786], [1.446, 2.656, 2.157, 1.829, 3.106, 5.2, 11.22, 11.94], [0.8953, 1.015, 2.728, 2.746, 3.934, 5.148, 9.856, 10.58], [0, 0, 0, 0, 0, 0, 0, 0]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  10.57437\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  10.20388\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  13.221689999999999\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  8.22498\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  12.24576\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  18.56574\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  29.936130000000002\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'innerSweep': '2', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  31.69056\n",
      "[10.57437, 10.20388, 13.221689999999999, 8.22498, 12.24576, 18.56574, 29.936130000000002, 31.69056]\n",
      "[[4.162, 3.292, 4.099, 1.698, 2.42, 3.845, 3.878, 4.012], [1.892, 1.443, 1.851, 0.8233, 1.091, 1.78, 1.794, 1.786], [1.446, 2.656, 2.157, 1.829, 3.106, 5.2, 11.22, 11.94], [0.8953, 1.015, 2.728, 2.746, 3.934, 5.148, 9.856, 10.58], [0, 0, 0, 0, 0, 0, 0, 0]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[9.78536, 9.81616, 10.20765, 10.1739, 10.411729999999999, 10.396569999999999, 10.4938, 10.569700000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '1', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  1\n",
      "chosen yValue  9.78536\n",
      "thermal2\n",
      "[8.0548, 8.05204, 8.20977, 8.19588, 8.266219999999999, 8.224260000000001, 8.41878, 8.39291]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '1', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '40'}\n",
      "chosen power  1\n",
      "chosen yValue  8.05204\n",
      "Transport\n",
      "[12.24452, 12.22472, 11.37085, 11.354159999999998, 11.74592, 11.75602, 11.49099, 11.48066]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  3\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '2', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '40'}\n",
      "chosen power  2\n",
      "chosen yValue  11.354159999999998\n",
      "Fault_639\n",
      "[7.30269, 7.306089999999999, 6.93723, 7.37338, 7.13806, 10.256079999999999, 6.8261400000000005, 13.20529]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  6\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '4', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  4\n",
      "chosen yValue  6.8261400000000005\n",
      "Emilia_923\n",
      "[10.45825, 10.48188, 9.79842, 9.807360000000001, 10.139009999999999, 15.223049999999999, 9.664399999999999, 19.05713]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  6\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '4', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  4\n",
      "chosen yValue  9.664399999999999\n",
      "af_shell10\n",
      "[14.85372, 14.83064, 12.61233, 12.58168, 13.06397, 13.063859999999998, 12.55502, 12.565249999999999]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  6\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '4', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  4\n",
      "chosen yValue  12.55502\n",
      "ML_Geer\n",
      "[21.20019, 21.181389999999997, 17.22735, 17.245379999999997, 18.53107, 18.5136, 23.38994, 23.359029999999997]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  2\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '2', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  2\n",
      "chosen yValue  17.22735\n",
      "Flan_1565\n",
      "[23.0938, 23.056979999999996, 19.82025, 19.87162, 20.71912, 23.72391, 19.96871, 27.866419999999998]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  2\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '2', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  2\n",
      "chosen yValue  19.82025\n",
      "[9.78536, 8.05204, 11.354159999999998, 6.8261400000000005, 9.664399999999999, 12.55502, 17.22735, 19.82025]\n",
      "[[4.319, 3.449, 4.175, 1.744, 2.488, 3.928, 3.94, 4.061], [1.89, 1.474, 1.871, 0.8257, 1.109, 1.776, 1.823, 1.845], [0.04162, 0.03416, 0.05689, 0.05193, 0.07303, 0.08655, 0.1405, 0.1627], [0.02282, 0.02053, 0.05375, 0.05713, 0.08101, 0.1056, 0.2033, 0.2202], [1.263, 1.26, 2.72, 2.819, 4.021, 3.958, 7.745, 9.95]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[9.78536, 9.81616, 10.20765, 10.1739, 10.411729999999999, 10.396569999999999, 10.4938, 10.569700000000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '1', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  1\n",
      "chosen yValue  9.78536\n",
      "thermal2\n",
      "[8.0548, 8.05204, 8.20977, 8.19588, 8.266219999999999, 8.224260000000001, 8.41878, 8.39291]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '1', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '40'}\n",
      "chosen power  1\n",
      "chosen yValue  8.05204\n",
      "Transport\n",
      "[12.24452, 12.22472, 11.37085, 11.354159999999998, 11.74592, 11.75602, 11.49099, 11.48066]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  3\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '2', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '40'}\n",
      "chosen power  2\n",
      "chosen yValue  11.354159999999998\n",
      "Fault_639\n",
      "[7.30269, 7.306089999999999, 6.93723, 7.37338, 7.13806, 10.256079999999999, 6.8261400000000005, 13.20529]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  6\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '4', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  4\n",
      "chosen yValue  6.8261400000000005\n",
      "Emilia_923\n",
      "[10.45825, 10.48188, 9.79842, 9.807360000000001, 10.139009999999999, 15.223049999999999, 9.664399999999999, 19.05713]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  6\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '4', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  4\n",
      "chosen yValue  9.664399999999999\n",
      "af_shell10\n",
      "[14.85372, 14.83064, 12.61233, 12.58168, 13.06397, 13.063859999999998, 12.55502, 12.565249999999999]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  6\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '4', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  4\n",
      "chosen yValue  12.55502\n",
      "ML_Geer\n",
      "[21.20019, 21.181389999999997, 17.22735, 17.245379999999997, 18.53107, 18.5136, 23.38994, 23.359029999999997]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  2\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '2', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  2\n",
      "chosen yValue  17.22735\n",
      "Flan_1565\n",
      "[23.0938, 23.056979999999996, 19.82025, 19.87162, 20.71912, 23.72391, 19.96871, 27.866419999999998]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  2\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Two-stage Gauss-Seidel', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES S-STEP', 'power': '2', 'innerSweep': '2', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  2\n",
      "chosen yValue  19.82025\n",
      "[9.78536, 8.05204, 11.354159999999998, 6.8261400000000005, 9.664399999999999, 12.55502, 17.22735, 19.82025]\n",
      "[[4.319, 3.449, 4.175, 1.744, 2.488, 3.928, 3.94, 4.061], [1.89, 1.474, 1.871, 0.8257, 1.109, 1.776, 1.823, 1.845], [0.04162, 0.03416, 0.05689, 0.05193, 0.07303, 0.08655, 0.1405, 0.1627], [0.02282, 0.02053, 0.05375, 0.05713, 0.08101, 0.1056, 0.2033, 0.2202], [1.263, 1.26, 2.72, 2.819, 4.021, 3.958, 7.745, 9.95]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "Average MPK speedup =  2.101116222837085\n",
      "Average speedup =  1.3499668628217574\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot for GMRES paper. Only performance\n",
    "\n",
    "import operator\n",
    "import math\n",
    "import numpy as np\n",
    "\n",
    "#plot for all matrix\n",
    "#date=\"31_Aug_2022\" #wo BLIS\n",
    "date=\"6_Sept_2022\" #w BLIS\n",
    "#date=\"27_Okt_2022_avx512\"\n",
    "machine=\"tg097\"\n",
    "threads=\"64\"\n",
    "blis=True\n",
    "\n",
    "BLIS_str=\"\"\n",
    "if blis:\n",
    "    BLIS_str=\"_w_BLIS\"\n",
    "    \n",
    "folder_wo_RACE=\"/Users/ud15idid/MPK_iterative_solvers/plots/\"+machine+\"/gmres_s_step_results\"+BLIS_str+\"/\"+date+\"/\"\n",
    "folder_w_RACE=\"/Users/ud15idid/MPK_iterative_solvers/plots/\"+machine+\"/gmres_s_step_results_w_RACE\"+BLIS_str+\"/\"+date+\"/\"\n",
    "\n",
    "tikzFileName=\"tikzOut.tex\"\n",
    "\n",
    "folders=[folder_wo_RACE, folder_w_RACE]\n",
    "titles=[\"wo RACE\", \"w RACE\"]\n",
    "tikzFileNames=[\"Gmres_allMatrices_wo_RACE.tex\", \"Gmres_allMatrices_w_RACE.tex\"]\n",
    "ctr=0\n",
    "\n",
    "#matrices=['F1', 'parabolic_fem', 'FreeBosonChain-18', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'dielFilterV3real', 'ML_Geer', 'thermal2']\n",
    "#matrices=['F1', 'parabolic_fem', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'ML_Geer', 'thermal2']\n",
    "#matrices=['G3_circuit', 'thermal2', 'af_shell7', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10',\n",
    "#          'ML_Geer', 'Flan_1565']\n",
    "matrices=['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10',\n",
    "          'ML_Geer', 'Flan_1565']\n",
    "\n",
    "restartLength='50'\n",
    "otho=\"ICGS\"\n",
    "#preconType=\"NONE\"\n",
    "preconType=\"RELAXATION\"\n",
    "preconSubType=\"Two-stage Gauss-Seidel\"\n",
    "#preconSubType=\"Jacobi\"\n",
    "#preconSubType=\"NONE\"\n",
    "innerSweep=\"2\"\n",
    "RACEpower=\".*\"\n",
    "\n",
    "#matrices=['ML_Geer']\n",
    "#study convergence and performance\n",
    "xFeature=[\"Matrix\"]\n",
    "fixedFeature={'Iter':(operator.eq,1000)} #only one feature allowed\n",
    "#fixedFeature={'Iter':(operator.eq,5000), 'errNorm':(operator.le,1e-12)}\n",
    "#yFeature=('errNorm', 'min') #the column and the reduction operator\n",
    "yFeature=\"Total_time\" #the column to plot\n",
    "#yFeature=\"errNorm\"\n",
    "#best configuration is chosen depending on min. value of err*Solve_time \n",
    "#Note: not Total_time, because pre-processing overhead decreases with high iterations \n",
    "\n",
    "legendKeys=[\"Matrix\", \"Precon subtype\", \"ortho\", 'restartLength', 'power']\n",
    "#set filters\n",
    "\n",
    "#time contributions to plot\n",
    "time_contribs=[\"GMRES-S-STEP:Bortho\", \"GMRES-S-STEP:TSQR\", \"GMRES-S-STEP:Prec\", \n",
    "                       \"GMRES-S-STEP:SpMV\", \"GMRES-S-STEP:RACE-MPK\"]\n",
    "\n",
    "fig, axs = plt.subplots(figsize=(12, 8))\n",
    "legends=['w/o RACE', 'RACE']\n",
    "ctr=0\n",
    "\n",
    "all_yData=[]\n",
    "all_timeData=[]\n",
    "all_chosenPower=[]\n",
    "for folder in folders:\n",
    "    #for rcm in [\"\", \"_RCM\"]:\n",
    "    for rcm in [\"\", \"\"]:\n",
    "        yData=[]\n",
    "        chosenPower=[]\n",
    "        timeData=[None] * len(time_contribs)\n",
    "        for contribIdx in range(0,len(time_contribs)):\n",
    "            timeData[contribIdx] = [] #make empty list\n",
    "\n",
    "        matrices_w_data=[]\n",
    "        #matrixNames=[]\n",
    "        #find result files for matrices\n",
    "        #os.chdir(folder)\n",
    "        for matrix in matrices:\n",
    "            matrix=matrix+rcm\n",
    "            print(matrix)\n",
    "            #headerFilter = {'Precon type': matrices[matrix]['Precon type'], 'Precon subtype': matrices[matrix]['Precon subtype'], 'Threads': '38', 'restartLength': matrices[matrix]['restartLength'], 'solverType': matrices[matrix]['solverType']}\n",
    "            headerFilter = {'Precon type': preconType, 'Precon subtype': preconSubType, 'Threads': threads, \n",
    "                            'restartLength': restartLength, 'power': RACEpower, 'innerSweep': innerSweep}\n",
    "            file=folder+matrix+\".txt\"\n",
    "            #matrix=os.path.splitext(file)[0]\n",
    "            #matrixNames.append(matrix)\n",
    "            matchLineNums=find_matching_lines(file, \"Matrix=\")\n",
    "            numMatches=len(matchLineNums)\n",
    "\n",
    "            dfs=[]\n",
    "            df_main_header_strings=[]\n",
    "\n",
    "            for i in range(1,numMatches):\n",
    "                (header, df) = pandas_read_range(file, matchLineNums[i-1], matchLineNums[i]-1)\n",
    "                dfs.append(df)\n",
    "                df_main_header_strings.append(header)\n",
    "\n",
    "\n",
    "            #print(df_main_header_strings[20]['Matrix'])\n",
    "\n",
    "            #df = pd.read_csv(file)\n",
    "            #df.head(100)\n",
    "            #dfs[0].head()\n",
    "\n",
    "\n",
    "            locCtr=0\n",
    "            #add totalTime to dfs\n",
    "            for df in dfs:\n",
    "                df['Total_time'] = df['Solve_time']+df['Precon_setup'] #+df['RACE_setup']\n",
    "                if 'RACE_setup' in df.columns:\n",
    "                    df['Total_time'] += df['RACE_setup']\n",
    "                df['err_time_slope'] = df['errNorm'].diff()/df['Solve_time'].diff() #ranking cirteria\n",
    "                #print(df['ranking_slope'])\n",
    "                #print(df_main_header_strings[locCtr])\n",
    "                locCtr+=1\n",
    "\n",
    "            #now filter based on header\n",
    "            matchedIdx=findMatchHeaderIds(df_main_header_strings, headerFilter);\n",
    "\n",
    "            curYVals=[]\n",
    "            timeVals=[None] * len(time_contribs)\n",
    "            for contribIdx in range(0,len(time_contribs)):\n",
    "                timeVals[contribIdx] = [] #make empty list\n",
    "\n",
    "            #filter feature depending on fixedFeature and yFeature\n",
    "            for feature in fixedFeature:\n",
    "                featureOp=fixedFeature[feature][0]\n",
    "                featureVal=fixedFeature[feature][1]\n",
    "\n",
    "                for i in matchedIdx:\n",
    "                    df=dfs[i]\n",
    "                    #print(df.head())\n",
    "                    filteredDf = df[featureOp(df[feature],featureVal)]\n",
    "                    #print(filteredDf.head())\n",
    "                    yFeatureOp=yFeature[1]\n",
    "                    curYVals.extend(filteredDf[yFeature].values)\n",
    "                    for contribIdx in range(0,len(time_contribs)):\n",
    "                        timeVals[contribIdx].extend(filteredDf[time_contribs[contribIdx]].values)\n",
    "\n",
    "\n",
    "            if (len(curYVals)!=1):\n",
    "                print(curYVals)\n",
    "                print(\"Warning: More than one matches. Taking minimum.\") \n",
    "\n",
    "            #always take min, because it is time\n",
    "            #minTime=np.min(np.array(curYVals))\n",
    "            minIndex = np.argmin(np.array(curYVals))\n",
    "            print(\"chosen index \", minIndex)\n",
    "            #print(\"chosen rank \", curRanking[minErrIndex])\n",
    "            chosen_header=df_main_header_strings[matchedIdx[minIndex]]\n",
    "            print(\"chosen setting \", chosen_header)\n",
    "            curPower=1\n",
    "            if \"power\" in chosen_header:\n",
    "                curPower=chosen_header[\"power\"]\n",
    "            print(\"chosen power \", curPower)\n",
    "            chosenPower.append(curPower)\n",
    "            print(\"chosen yValue \", curYVals[minIndex])\n",
    "            matrices_w_data.append(matrix)\n",
    "            yData.append(curYVals[minIndex])\n",
    "            for contribIdx in range(0,len(time_contribs)):\n",
    "                timeData[contribIdx].append(timeVals[contribIdx][minIndex])\n",
    "\n",
    "        print(yData)\n",
    "        print(timeData)\n",
    "        all_yData.append(yData)\n",
    "        all_timeData.append(timeData)\n",
    "        all_chosenPower.append(chosenPower)\n",
    "        #plt.plot(matrices_w_data, yData, '.-', label=legends[ctr])\n",
    "        ctr=ctr+1\n",
    "\n",
    "        print(\"matrices w data\", matrices_w_data)\n",
    "#yToPlot=np.array(all_yData[0])/np.array(all_yData[1])\n",
    "yToPlot=[]\n",
    "ctr=0\n",
    "for y in all_yData[0]:\n",
    "    if math.isnan(float(y)):\n",
    "        all_yData[0][ctr]=np.inf\n",
    "    ctr=ctr+1\n",
    "ctr=0   \n",
    "for y in all_yData[1]:\n",
    "    if math.isnan(float(y)):\n",
    "        all_yData[1][ctr]=np.inf\n",
    "    ctr=ctr+1\n",
    "\n",
    "#plt.bar(matrices_w_data, all_yData[0])\n",
    "#wo_RACE_list = [plt.bar(matrices_w_data, all_yData[0], align='edge', width=-0.2)]\n",
    "#w_RACE_list = [plt.bar(matrices_w_data, all_yData[1], align='edge', width=0.2)]\n",
    "\n",
    "baseTime_wo_rcm=np.array(all_yData[0])\n",
    "baseTime_w_rcm=np.array(all_yData[1])\n",
    "baseTime = np.minimum(baseTime_wo_rcm, baseTime_w_rcm) #np.ones(len(all_yData[0]))\n",
    "isRCMmins = (baseTime == baseTime_w_rcm)\n",
    "ortho_time=np.zeros(len(baseTime_wo_rcm))\n",
    "spmv_prec_time=np.zeros(len(baseTime_wo_rcm))\n",
    "ctr=0\n",
    "for rcmMin in isRCMmins:\n",
    "    idx=0\n",
    "    if rcmMin:\n",
    "        idx=1\n",
    "    ortho=np.array(all_timeData[idx][0])[ctr]+np.array(all_timeData[idx][1])[ctr]\n",
    "    ortho_time[ctr]=ortho\n",
    "    spmv_prec=np.array(all_timeData[idx][2])[ctr]+np.array(all_timeData[idx][3])[ctr]+np.array(all_timeData[idx][4])[ctr]\n",
    "    spmv_prec_time[ctr]=spmv_prec\n",
    "    ctr=ctr+1\n",
    "\n",
    "misc_time=(baseTime-(ortho_time+spmv_prec_time))\n",
    "        \n",
    "barWidth=0.3\n",
    "\n",
    "#normalize all time\n",
    "ortho_time = ortho_time/baseTime\n",
    "spmv_prec_time = spmv_prec_time/baseTime\n",
    "misc_time = misc_time/baseTime\n",
    "\n",
    "wo_RACE_list = [plt.bar(matrices_w_data, misc_time, align='edge', width=-barWidth, color=\"#bdd7e7\"),\n",
    "                plt.bar(matrices_w_data, ortho_time, bottom=misc_time, align='edge', width=-barWidth, color=\"#6baed6\"),\n",
    "                plt.bar(matrices_w_data, spmv_prec_time, bottom=(ortho_time+misc_time), align='edge', width=-barWidth, color=\"#2171b5\")]\n",
    "spmv_prec_wo_race=spmv_prec_time\n",
    "\n",
    "#idx=1\n",
    "#ortho_time=(np.array(all_timeData[idx][0])+np.array(all_timeData[idx][1]))\n",
    "#spmv_prec_time=(np.array(all_timeData[idx][2])+np.array(all_timeData[idx][3])+np.array(all_timeData[idx][4]))\n",
    "#misc_time=((np.array(all_yData[idx])-(ortho_time+spmv_prec_time)))\n",
    "raceTime_wo_rcm=np.array(all_yData[2])\n",
    "raceTime_w_rcm=np.array(all_yData[3])\n",
    "raceTime = np.minimum(raceTime_wo_rcm, raceTime_w_rcm) #np.ones(len(all_yData[0]))\n",
    "isRCMmins = (raceTime == raceTime_w_rcm)\n",
    "ortho_time=np.zeros(len(raceTime_wo_rcm))\n",
    "spmv_prec_time=np.zeros(len(raceTime_wo_rcm))\n",
    "chosen_power_selected=np.zeros(len(raceTime_wo_rcm), dtype=int)\n",
    "\n",
    "ctr=0\n",
    "for rcmMin in isRCMmins:\n",
    "    idx=2\n",
    "    if rcmMin:\n",
    "        idx=3\n",
    "    ortho=np.array(all_timeData[idx][0])[ctr]+np.array(all_timeData[idx][1])[ctr]\n",
    "    ortho_time[ctr]=ortho\n",
    "    spmv_prec=np.array(all_timeData[idx][2])[ctr]+np.array(all_timeData[idx][3])[ctr]+np.array(all_timeData[idx][4])[ctr]\n",
    "    spmv_prec_time[ctr]=spmv_prec\n",
    "    chosen_power_selected[ctr] = all_chosenPower[idx][ctr]\n",
    "    ctr=ctr+1\n",
    "misc_time=(raceTime-(ortho_time+spmv_prec_time))\n",
    "#normalize all time\n",
    "ortho_time = ortho_time/baseTime\n",
    "spmv_prec_time = spmv_prec_time/baseTime\n",
    "misc_time = misc_time/baseTime\n",
    "\n",
    "w_RACE_list = [plt.bar(matrices_w_data, misc_time, align='edge', width=barWidth, color=\"#fdbe85\"),\n",
    "                plt.bar(matrices_w_data, ortho_time, bottom=misc_time, align='edge', width=barWidth, color=\"#fd8d3c\"),\n",
    "                plt.bar(matrices_w_data, spmv_prec_time, bottom=(ortho_time+misc_time), align='edge', width=barWidth, color=\"#d94701\")]\n",
    "spmv_prec_w_race=spmv_prec_time\n",
    "\n",
    "text_y_pos = np.zeros(len(w_RACE_list[2]))\n",
    "ctr=0\n",
    "for bars in w_RACE_list:\n",
    "     ctr=0\n",
    "     for bar in bars:\n",
    "        text_y_pos[ctr] += bar.get_height() \n",
    "        ctr+=1\n",
    "\n",
    "ctr=0\n",
    "for bar in w_RACE_list[2]:\n",
    "    plt.text(bar.get_x() + bar.get_width() / 2.0, text_y_pos[ctr] + 0.05,  chosen_power_selected[ctr], ha=\"center\", fontsize=\"x-large\")\n",
    "    ctr+=1\n",
    "        \n",
    "#plt.bar(matrices_w_data, all_yData[1]) \n",
    "plt.legend(['Baseline', 'RACE'])\n",
    "#axs.set_xlabel(\"Matrix\", fontsize=16)\n",
    "plt.xticks(matrices_w_data, rotation=45, fontsize=16);\n",
    "axs.set_ylabel(\"Normalized time\", fontsize=16)\n",
    "\n",
    "#yToPlot=np.minimum(all_yData[0], all_yData[1])\n",
    "print(\"Average MPK speedup = \", np.average(spmv_prec_wo_race/spmv_prec_w_race))\n",
    "print(\"Average speedup = \", np.average(baseTime/raceTime))\n",
    "#plt.plot(matrices_w_data, yToPlot, '.-')\n",
    "#plt.plot(matrices_w_data, (np.array(all_yData[0])), '.-', label=\"Error norm\")\n",
    "tikzplotlib.save(tikzFileName)\n",
    "    \n",
    "#axs.set_xlabel(\"Matrix\", fontsize=16)\n",
    "#axs.set_ylabel(\"Time (s)\", fontsize=16)\n",
    "#axs.set_ylabel(\"Time for convergence\", fontsize=16)\n",
    "\n",
    "#axs.set_ylabel(\"Error norm\", fontsize=16)\n",
    "#axs.legend()\n",
    "\n",
    "#axs.set_ylim([0, 1.8])\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plots/Trilinos_Gmres_poly_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import sys\n",
    "if sys.version_info[0] < 3: \n",
    "    from StringIO import StringIO\n",
    "else:\n",
    "    from io import StringIO\n",
    "from itertools import islice\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import tikzplotlib\n",
    "\n",
    "def find_matching_lines(file, string):\n",
    "    curLineNum=0\n",
    "    lineNums=[];\n",
    "    with open (file, \"r\") as myfile:\n",
    "        for line in myfile:\n",
    "            if string in line:\n",
    "                lineNums.append(curLineNum)\n",
    "            curLineNum = curLineNum+1\n",
    "\n",
    "    lineNums.append(curLineNum+1)\n",
    "    return lineNums\n",
    "                \n",
    "def pandas_read_range(file, start_linenum, end_linenum):\n",
    "    df = pd.read_csv(file, skiprows=start_linenum+1, nrows=(end_linenum-start_linenum)-1) #-1 since header is not included here\n",
    "    fp = open(file)\n",
    "    for i, line in enumerate(fp):\n",
    "        if i == start_linenum:\n",
    "            header_dict=parseHeader(line)\n",
    "    fp.close()\n",
    "    return (header_dict, df)\n",
    "            \n",
    "def parseHeader(line):\n",
    "    header = re.split(',', line)\n",
    "    header_num_keys = len(header)\n",
    "    header_keys=[]\n",
    "    header_vals=[]\n",
    "    for key_id in range(0, header_num_keys):\n",
    "        cur_header_key = re.split('=', header[key_id])\n",
    "        header_keys.append(cur_header_key[0].rstrip().lstrip())\n",
    "        header_vals.append(cur_header_key[1].rstrip().lstrip())\n",
    "\n",
    "    header_dict=dict(zip(header_keys, header_vals))\n",
    "    return  header_dict\n",
    "\n",
    "def findMatchHeaderIds(headers, headerFilter):\n",
    "    matchedIdx=[]\n",
    "    numHeaders=len(headers)\n",
    "    for i in range(numHeaders):\n",
    "        headerSet = set(headers[i])\n",
    "        filterSet = set(headerFilter)\n",
    "        allFilterTrue=True\n",
    "        for name in headerSet.intersection(filterSet):\n",
    "            #print(headers[i][name])\n",
    "            pattern = re.compile(headerFilter[name])\n",
    "            #pattern.match(string)\n",
    "            if(bool(pattern.match(headers[i][name]))==False): #(headers[i][name] != headerFilter[name]):\n",
    "                allFilterTrue=False\n",
    "        if(allFilterTrue):\n",
    "            matchedIdx.append(i)\n",
    "    return matchedIdx\n",
    "\n",
    "def createLegends(legendKeys, headerDict): #headerDict, filterDict):\n",
    "    #headerSet = set(headerDict)\n",
    "    #filterSet = set(filterDict)\n",
    "    #legendKeys = list(headerSet ^ filterSet)\n",
    "    legendStr = \"\"\n",
    "    for el in legendKeys:\n",
    "        legendStr+=el+\"=\"+headerDict[el]+\", \"\n",
    "    #print(legendStr)\n",
    "    return legendStr.rstrip(', ')\n",
    "    \n",
    "\n",
    "def createPlot(axs, dfs, df_main_header_strings, xFeature, yFeature, legendKeys, headerFilter, tikzFileName):\n",
    "    #Now plot\n",
    "    #xFeature=\"Iter\"\n",
    "    #yFeature=\"errNorm\"\n",
    "    #legendKeys=[\"Matrix\", \"Precon subtype\", \"Polynomial Degree\"]\n",
    "    #set filters\n",
    "    #headerFilter = {'Matrix': 'af_shell10', 'Precon type': 'RELAXATION', 'Threads': '20', 'Polynomial Degree': '40|80'}\n",
    "    matchedIdx=findMatchHeaderIds(df_main_header_strings, headerFilter)\n",
    "    #print(matchedIdx)\n",
    "    legendStrs=[]\n",
    "    for i in matchedIdx:\n",
    "        dfs[i].plot(x=xFeature,y=yFeature, style='.-', ax=axs)\n",
    "        legendStrs.append(createLegends(legendKeys, df_main_header_strings[i])) #df_main_header_strings[i], headerFilter))\n",
    "        #tikzplotlib.save(tikzFileName)\n",
    "    axs.set_xlabel(xFeature, fontsize=16)\n",
    "    axs.set_ylabel(yFeature, fontsize=16)\n",
    "    #axs.legend(legendStrs)\n",
    "    axs.legend(\"\", frameon=False)\n",
    "    return legendStrs\n",
    "    #axs.legend(legendStrs, bbox_to_anchor=(1.0, 1.0))\n",
    "    \n",
    "    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x360 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x360 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "matrix=\"af_shell7\"\n",
    "machine=\"horeka\"\n",
    "file_wo_RACE=\"/Users/ud15idid/MPK_iterative_solvers/plots/\"+machine+\"/gmres_poly_results/12_Aug_2022/\"+matrix+\".txt\"\n",
    "file_w_RACE=\"/Users/ud15idid/MPK_iterative_solvers/plots/\"+machine+\"/gmres_poly_results_w_RACE/12_Aug_2022/\"+matrix+\".txt\"\n",
    "\n",
    "files=[file_wo_RACE, file_w_RACE]\n",
    "titles=[\"wo RACE\", \"w RACE\"]\n",
    "tikzFileNames=[matrix+\"_GMRES_poly_wo_RACE.tex\", matrix+\"_GMRES_poly_w_RACE.tex\"]\n",
    "\n",
    "ctr=0\n",
    "for file in files:\n",
    "    matchLineNums=find_matching_lines(file, \"Matrix=\")\n",
    "    #print(matchLineNums)\n",
    "    numMatches=len(matchLineNums)\n",
    "\n",
    "    dfs=[]\n",
    "    df_main_header_strings=[]\n",
    "\n",
    "    for i in range(1,numMatches):\n",
    "        (header, df) = pandas_read_range(file, matchLineNums[i-1], matchLineNums[i]-1)\n",
    "        dfs.append(df)\n",
    "        df_main_header_strings.append(header)\n",
    "\n",
    "\n",
    "    #print(df_main_header_strings[20]['Matrix'])\n",
    "\n",
    "    #df = pd.read_csv(file)\n",
    "    #df.head(100)\n",
    "    dfs[0].head()\n",
    "    legendKeys=[\"Matrix\", \"Precon subtype\", \"Polynomial Degree\", \"ortho\", 'restartLength', 'innerSweep']\n",
    "    #set filters\n",
    "    headerFilter = {'Matrix': matrix, 'Precon type': '.*', 'Precon subtype': 'Jacobi|Two-stage Gauss-Seidel', 'Threads': '38', 'Polynomial Degree': '40', 'restartLength': '.*', 'solverType': '^TPETRA GMRES$', 'power': '.*'}\n",
    "    \n",
    "    #add totalTime to dfs\n",
    "    for df in dfs:\n",
    "        df['Total_time'] = df['Solve_time']+df['Precon_setup'] #+df['RACE_setup']\n",
    "        if 'RACE_setup' in df.columns:\n",
    "            df['Total_time'] += df['RACE_setup']\n",
    "            \n",
    "    #study convergence and performance\n",
    "    xFeatures=[\"Iter\", \"Total_time\"] \n",
    "    yFeatures=[\"resNorm/bNorm\", \"errNorm\"]\n",
    "    xFeatureSize=len(xFeatures)\n",
    "    yFeatureSize=len(yFeatures)\n",
    "    fig, axs = plt.subplots(1, xFeatureSize*yFeatureSize, figsize=(20, 5))\n",
    "\n",
    "    for i in range(xFeatureSize):\n",
    "        for j in range(yFeatureSize):\n",
    "            legendStr=createPlot(axs[i*yFeatureSize+j], dfs, df_main_header_strings, xFeatures[i], yFeatures[j], legendKeys, headerFilter, tikzFileNames[ctr])\n",
    "            #axs[i*yFeatureSize+j].set_ylim([0, 1e-9])\n",
    "            #axs[i*yFeatureSize+j].set_xlim([0, 80])\n",
    "\n",
    "    fig.tight_layout()\n",
    "    fig.suptitle(titles[ctr], fontsize=20)\n",
    "    plt.legend(legendStr, bbox_to_anchor=(0, -0.2))\n",
    "    \n",
    "    plt.show()\n",
    "    ctr=ctr+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Iter</th>\n",
       "      <th>xNorm</th>\n",
       "      <th>resNorm</th>\n",
       "      <th>resNorm/bNorm</th>\n",
       "      <th>Solve_time</th>\n",
       "      <th>Precon_setup</th>\n",
       "      <th>RACE_setup</th>\n",
       "      <th>errNorm</th>\n",
       "      <th>converged</th>\n",
       "      <th>Iter(conv.)</th>\n",
       "      <th>Total_time</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.094657</td>\n",
       "      <td>0.000148</td>\n",
       "      <td>0.003410</td>\n",
       "      <td>0.5265</td>\n",
       "      <td>0.000016</td>\n",
       "      <td>0.1433</td>\n",
       "      <td>0.989916</td>\n",
       "      <td>False</td>\n",
       "      <td>10</td>\n",
       "      <td>0.669816</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>50</td>\n",
       "      <td>0.113103</td>\n",
       "      <td>0.000093</td>\n",
       "      <td>0.002143</td>\n",
       "      <td>1.6100</td>\n",
       "      <td>0.000007</td>\n",
       "      <td>0.1433</td>\n",
       "      <td>0.986131</td>\n",
       "      <td>False</td>\n",
       "      <td>50</td>\n",
       "      <td>1.753307</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>100</td>\n",
       "      <td>0.113345</td>\n",
       "      <td>0.000091</td>\n",
       "      <td>0.002085</td>\n",
       "      <td>2.9960</td>\n",
       "      <td>0.000007</td>\n",
       "      <td>0.1433</td>\n",
       "      <td>0.986012</td>\n",
       "      <td>False</td>\n",
       "      <td>100</td>\n",
       "      <td>3.139307</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>200</td>\n",
       "      <td>0.113361</td>\n",
       "      <td>0.000091</td>\n",
       "      <td>0.002082</td>\n",
       "      <td>5.7210</td>\n",
       "      <td>0.000007</td>\n",
       "      <td>0.1433</td>\n",
       "      <td>0.986004</td>\n",
       "      <td>False</td>\n",
       "      <td>200</td>\n",
       "      <td>5.864307</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>300</td>\n",
       "      <td>0.113376</td>\n",
       "      <td>0.000091</td>\n",
       "      <td>0.002080</td>\n",
       "      <td>8.4470</td>\n",
       "      <td>0.000007</td>\n",
       "      <td>0.1433</td>\n",
       "      <td>0.985997</td>\n",
       "      <td>False</td>\n",
       "      <td>300</td>\n",
       "      <td>8.590307</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Iter     xNorm   resNorm  resNorm/bNorm  Solve_time  Precon_setup  \\\n",
       "0    10  0.094657  0.000148       0.003410      0.5265      0.000016   \n",
       "1    50  0.113103  0.000093       0.002143      1.6100      0.000007   \n",
       "2   100  0.113345  0.000091       0.002085      2.9960      0.000007   \n",
       "3   200  0.113361  0.000091       0.002082      5.7210      0.000007   \n",
       "4   300  0.113376  0.000091       0.002080      8.4470      0.000007   \n",
       "\n",
       "   RACE_setup   errNorm  converged  Iter(conv.)  Total_time  \n",
       "0      0.1433  0.989916      False           10    0.669816  \n",
       "1      0.1433  0.986131      False           50    1.753307  \n",
       "2      0.1433  0.986012      False          100    3.139307  \n",
       "3      0.1433  0.986004      False          200    5.864307  \n",
       "4      0.1433  0.985997      False          300    8.590307  "
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfs[0].head()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Warning: Filter does not slice the original data frame to a single entry\n",
      "Warning: Filter does not slice the original data frame to a single entry\n",
      "Warning: Filter does not slice the original data frame to a single entry\n",
      "Warning: Filter does not slice the original data frame to a single entry\n",
      "Warning: Filter does not slice the original data frame to a single entry\n",
      "Warning: Filter does not slice the original data frame to a single entry\n",
      "Warning: Filter does not slice the original data frame to a single entry\n",
      "Warning: Filter does not slice the original data frame to a single entry\n",
      "Warning: Filter does not slice the original data frame to a single entry\n",
      "Warning: Filter does not slice the original data frame to a single entry\n",
      "Warning: Filter does not slice the original data frame to a single entry\n",
      "Warning: Filter does not slice the original data frame to a single entry\n",
      "Warning: Filter does not slice the original data frame to a single entry\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x432 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import operator as op\n",
    "\n",
    "def dfFilter_gen(df, dfFilterDict):\n",
    "    finalFilter=True\n",
    "    for key in dfFilterDict:\n",
    "        finalFilter = finalFilter & dfFilterDict[key][0](df[key],dfFilterDict[key][1])\n",
    "    return finalFilter\n",
    "\n",
    "\n",
    "def createFilteredDfs(dfFilterDict, headerFilter):\n",
    "    #first filter based on main_header\n",
    "    matchedIdx=findMatchHeaderIds(df_main_header_strings, headerFilter)\n",
    "    #print(matchedIdx)\n",
    "    #create a merged dataFrame with filter\n",
    "    numdfs=len(matchedIdx)\n",
    "    newdfs=[]\n",
    "    for i in matchedIdx:\n",
    "        curPolyDeg=df_main_header_strings[i]['Polynomial Degree']\n",
    "        #print(newdfs[i].shape[0])\n",
    "        filteredDf=dfs[i][dfFilter_gen(dfs[i], dfFilterDict)]\n",
    "        filteredDf_size=filteredDf.shape[0]\n",
    "        if(filteredDf_size>1):\n",
    "            print('Warning: Filter does not slice the original data frame to a single entry')\n",
    "        #newdfs[i]=filteredDf\n",
    "        #filteredDf['Polynomial Degree']=[curPolyDeg]*filteredDf_size\n",
    "        filteredDf.insert(filteredDf.shape[1], \"Polynomial Degree\", [curPolyDeg]*filteredDf_size)\n",
    "        newdfs.append(filteredDf)\n",
    "    #now merge all new data frames\n",
    "    merged_df=pd.concat(newdfs)\n",
    "    return merged_df\n",
    "\n",
    "#study influence of polynomial degree (use only in case of polynomial precon)\n",
    "fig, axs = plt.subplots(1, 3, figsize=(16, 6))\n",
    "\n",
    "#dfFilterDict={'Iter': (op.eq, 500)}\n",
    "dfFilterDict={'errNorm': (op.le, 8*1e-5)}\n",
    "xFeature='Polynomial Degree'\n",
    "#yFeature='errNorm'\n",
    "yFeature='Total_time'\n",
    "\n",
    "headerFilter = {'Matrix': matrix, 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Threads': '38', 'restartLength': '100', 'solverType': '^TPETRA GMRES$'}\n",
    "merged_df=createFilteredDfs(dfFilterDict, headerFilter)\n",
    "axs_id=0\n",
    "axs[axs_id].scatter(merged_df[xFeature], merged_df[yFeature])#*merged_df['Total_time'])\n",
    "axs[axs_id].set_xlabel(xFeature, fontsize=16)\n",
    "axs[axs_id].set_ylabel(yFeature, fontsize=16)\n",
    "axs[axs_id].legend([\"Jacobi\"])\n",
    "\n",
    "headerFilter = {'Matrix': matrix, 'Precon type': 'RELAXATION', 'Precon subtype': 'MT Gauss-Seidel', 'Threads': '38', 'restartLength': '100', 'solverType': '^TPETRA GMRES$'}\n",
    "merged_df=createFilteredDfs(dfFilterDict, headerFilter)\n",
    "axs_id=1\n",
    "axs[axs_id].scatter(merged_df[xFeature], merged_df[yFeature])#*merged_df['Total_time'])\n",
    "axs[axs_id].set_xlabel(xFeature, fontsize=16)\n",
    "axs[axs_id].set_ylabel(yFeature, fontsize=16)\n",
    "axs[axs_id].legend([\"MT Gauss-Seidel\"])\n",
    "\n",
    "headerFilter = {'Matrix': matrix, 'Precon type': 'RILUK', 'Precon subtype': '1', 'Threads': '38', 'restartLength': '100', 'solverType': '^TPETRA GMRES$'}\n",
    "merged_df=createFilteredDfs(dfFilterDict, headerFilter)\n",
    "axs_id=2\n",
    "axs[axs_id].scatter(merged_df[xFeature], merged_df[yFeature])#*merged_df['Total_time'])\n",
    "axs[axs_id].set_xlabel(xFeature, fontsize=16)\n",
    "axs[axs_id].set_ylabel(yFeature, fontsize=16)\n",
    "axs[axs_id].legend([\"ILU(1)\"])\n",
    "\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import sys\n",
    "if sys.version_info[0] < 3: \n",
    "    from StringIO import StringIO\n",
    "else:\n",
    "    from io import StringIO\n",
    "from itertools import islice\n",
    "import re\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\"/home/hpc/unrz/unrz002h/test.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>a</th>\n",
       "      <th>b</th>\n",
       "      <th>c</th>\n",
       "      <th>d</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>mat</td>\n",
       "      <td>[12;3;4]</td>\n",
       "      <td>[1;4;5]</td>\n",
       "      <td>[5;6;7]</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     a         b        c        d\n",
       "0  mat  [12;3;4]  [1;4;5]  [5;6;7]"
      ]
     },
     "execution_count": 122,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[12.0, 3.0, 4.0]\n"
     ]
    }
   ],
   "source": [
    "a=df['b'][0].replace('[','').replace(']','').split(';')\n",
    "desired_array = [float(numeric_string) for numeric_string in a]\n",
    "print(desired_array)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "F1\n",
      "RELAXATION\n",
      "chosen index  0\n",
      "projected err  [3.96887e-08]\n",
      "chosen setting  {'Matrix': 'F1.mtx', 'Threads': '38', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'IMGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  14.471315\n",
      "Geo_1438\n",
      "RELAXATION\n",
      "chosen index  0\n",
      "projected err  [2.68294e-07]\n",
      "chosen setting  {'Matrix': 'Geo_1438.mtx', 'Threads': '38', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'IMGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  11.775975999999998\n",
      "Transport\n",
      "RELAXATION\n",
      "chosen index  0\n",
      "projected err  [1.14796e-07]\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '40', 'ortho': 'IMGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  4.443139\n",
      "G3_circuit\n",
      "RELAXATION\n",
      "chosen index  0\n",
      "projected err  [3.87264e-05]\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '40', 'ortho': 'IMGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  2.600371\n",
      "ldoor\n",
      "RELAXATION\n",
      "chosen index  0\n",
      "projected err  [7.488e-06]\n",
      "chosen setting  {'Matrix': 'ldoor.mtx', 'Threads': '38', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '120', 'ortho': 'IMGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  36.675268\n",
      "ML_Geer\n",
      "RELAXATION\n",
      "chosen index  0\n",
      "projected err  [3.0272e-10]\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '160', 'ortho': 'IMGS', 'restartLength': '30', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  39.494175000000006\n",
      "thermal2\n",
      "RELAXATION\n",
      "chosen index  0\n",
      "projected err  [6.75689e-08]\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '120', 'ortho': 'IMGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  7.610894\n",
      "[14.471315, 11.775975999999998, 4.443139, 2.600371, 36.675268, 39.494175000000006, 7.610894]\n",
      "Average y value =  16.72444828571429\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot based on parameters\n",
    "#best of RACE and woRACE\n",
    "\n",
    "import operator\n",
    "import math\n",
    "import numpy as np\n",
    "\n",
    "#plot for all matrix\n",
    "machine=\"horeka\"\n",
    "folder_wo_RACE=\"/Users/ud15idid/PhD_Thesis_CA/data/Trilinos_GMRES/\"+machine+\"/paramStudyPoly_results/28_March_2022/\"\n",
    "folder_w_RACE=\"/Users/ud15idid/PhD_Thesis_CA/data/Trilinos_GMRES/\"+machine+\"/paramStudyPoly_results_w_RACE/28_March_2022/\"\n",
    "\n",
    "#folders=[folder_wo_RACE, folder_w_RACE]\n",
    "folders=[folder_w_RACE]\n",
    "titles=[\"wo RACE\", \"w RACE\"]\n",
    "tikzFileNames=[\"Gmres_allMatrices_wo_RACE.tex\", \"Gmres_allMatrices_w_RACE.tex\"]\n",
    "ctr=0\n",
    "\n",
    "#matrices=['F1', 'parabolic_fem', 'FreeBosonChain-18', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'dielFilterV3real', 'ML_Geer', 'thermal2']\n",
    "#matrices=['F1', 'parabolic_fem', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'ML_Geer', 'thermal2']\n",
    "matrices_Jacobi={'F1':{'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '80', 'restartLength': '100', },\n",
    "          #'parabolic_fem':{'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '10', 'restartLength': '.*', },\n",
    "          'Geo_1438':{'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '80', 'restartLength': '50', },\n",
    "          #'Emilia_923':{'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'solverType':'TPETRA GMRES S-STEP'},\n",
    "          'Transport':{'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '40', 'restartLength': '100', },\n",
    "          'G3_circuit':{'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '40', 'restartLength': '100', },\n",
    "          'ldoor':{'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '120', 'restartLength': '100', },\n",
    "          'ML_Geer':{'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '160', 'restartLength': '30', },\n",
    "          'thermal2':{'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '120', 'restartLength': '100', },\n",
    "          #'parabolic_fem', 'Geo_1438', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'ML_Geer', 'thermal2'}\n",
    "         }\n",
    "\n",
    "\n",
    "#matrices=['ML_Geer']\n",
    "#study convergence and performance\n",
    "xFeature=[\"Matrix\"]\n",
    "fixedFeature={'Iter':(operator.eq,500)} #only one feature allowed\n",
    "#fixedFeature={'Iter':(operator.eq,5000), 'errNorm':(operator.le,1e-12)}\n",
    "#yFeature=('errNorm', 'min') #the column and the reduction operator\n",
    "yFeature=\"Total_time\" #the column to plot\n",
    "#yFeature=\"errNorm\"\n",
    "#best configuration is chosen depending on min. value of err*Solve_time \n",
    "#Note: not Total_time, because pre-processing overhead decreases with high iterations \n",
    "\n",
    "legendKeys=[\"Matrix\", \"Precon subtype\", \"ortho\", 'restartLength']\n",
    "#set filters\n",
    "\n",
    "fig, axs = plt.subplots(figsize=(20, 8))\n",
    "legends=['w/o RACE', 'RACE']\n",
    "ctr=0\n",
    "\n",
    "all_yData=[]\n",
    "for folder in folders:\n",
    "    yData=[]\n",
    "    \n",
    "    matrices_w_data=[]\n",
    "    #matrixNames=[]\n",
    "    #find result files for matrices\n",
    "    #os.chdir(folder)\n",
    "    matrices=matrices_Jacobi\n",
    "    for matrix in matrices:\n",
    "        print(matrix)\n",
    "        print(matrices[matrix]['Precon type'])\n",
    "        headerFilter = {'Precon type': matrices[matrix]['Precon type'], 'Precon subtype': matrices[matrix]['Precon subtype'], 'Threads': '38', 'restartLength': matrices[matrix]['restartLength'], 'Polynomial Degree': matrices[matrix]['Polynomial Degree'], 'solverType': matrices[matrix]['solverType']}\n",
    "        file=folder+matrix+\".txt\"\n",
    "        #matrix=os.path.splitext(file)[0]\n",
    "        #matrixNames.append(matrix)\n",
    "        matchLineNums=find_matching_lines(file, \"Matrix=\")\n",
    "        #print(matchLineNums)\n",
    "        numMatches=len(matchLineNums)\n",
    "        dfs=[]\n",
    "        df_main_header_strings=[]\n",
    "\n",
    "        for i in range(1,numMatches):\n",
    "            (header, df) = pandas_read_range(file, matchLineNums[i-1], matchLineNums[i]-1)\n",
    "            dfs.append(df)\n",
    "            df_main_header_strings.append(header)\n",
    "\n",
    "\n",
    "        #print(df_main_header_strings[20]['Matrix'])\n",
    "\n",
    "        #df = pd.read_csv(file)\n",
    "        #df.head(100)\n",
    "        #dfs[0].head()\n",
    "\n",
    "\n",
    "        locCtr=0\n",
    "        #add totalTime to dfs\n",
    "        for df in dfs:\n",
    "            df['Total_time'] = df['Solve_time']+df['Precon_setup'] #+df['RACE_setup']\n",
    "            if 'RACE_setup' in df.columns:\n",
    "                df['Total_time'] += df['RACE_setup']\n",
    "            df['err_time_slope'] = df['errNorm'].diff()/df['Solve_time'].diff() #ranking cirteria\n",
    "            #print(df['ranking_slope'])\n",
    "            #print(df_main_header_strings[locCtr])\n",
    "            locCtr+=1\n",
    "\n",
    "        #now filter based on header\n",
    "        matchedIdx=findMatchHeaderIds(df_main_header_strings, headerFilter);\n",
    "        \n",
    "            \n",
    "        #now get required value from df based on the fixedFeature criteria and yFeature\n",
    "        #for df in dfs:\n",
    "        #    df['']\n",
    "        #print(dfs[0].head())\n",
    "#         fig, axs = plt.subplots(1, xFeatureSize*yFeatureSize, figsize=(20, 5))\n",
    "#         for i in range(xFeatureSize):\n",
    "#             for j in range(yFeatureSize):\n",
    "#                 legendStr=createPlot(axs[i*yFeatureSize+j], dfs, df_main_header_strings, xFeatures[i], yFeatures[j], legendKeys, headerFilter, tikzFileNames[ctr])\n",
    "\n",
    "\n",
    "#         fig.tight_layout()\n",
    "#         fig.suptitle(titles[ctr], fontsize=20)\n",
    "#         plt.legend(legendStr, bbox_to_anchor=(0, -0.2))\n",
    "#         plt.show()\n",
    "#         ctr=ctr+1\n",
    "        curYVals=[]\n",
    "        curSolveTime=[]\n",
    "        curSlope=[]\n",
    "        curConst=[]\n",
    "        curRestartLength=[]\n",
    "        #filter feature depending on fixedFeature and yFeature\n",
    "        for feature in fixedFeature:\n",
    "            featureOp=fixedFeature[feature][0]\n",
    "            featureVal=fixedFeature[feature][1]\n",
    "\n",
    "            for i in matchedIdx:\n",
    "                df=dfs[i]\n",
    "                #print(df.head())\n",
    "                filteredDf = df[featureOp(df[feature],featureVal)]\n",
    "                #print(filteredDf.head())\n",
    "                yFeatureOp=yFeature[1]\n",
    "                #if yFeatureOp=='min':\n",
    "                curSlope.extend(filteredDf['err_time_slope'].values) #apply reduction operator\n",
    "                curYVals.extend(filteredDf[yFeature].values)\n",
    "                curConst.extend(filteredDf['errNorm']-filteredDf['err_time_slope']*filteredDf['Solve_time']) #y0-m*x0\n",
    "                curSolveTime.extend(filteredDf['Solve_time'].values)\n",
    "                #else:\n",
    "                #    curYVals.append(filteredDf['ranking'].max()) #apply reduction operator\n",
    "\n",
    "        if curYVals:\n",
    "            #if yFeatureOp=='min':\n",
    "            minTime=np.min(np.array(curSolveTime))\n",
    "            #find the min error at the min. possible solve time\n",
    "            err = np.array(curSlope)*minTime+np.array(curConst)\n",
    "            minErrIndex = np.argmin(err)\n",
    "            print(\"chosen index \", minErrIndex)\n",
    "            print(\"projected err \", err)\n",
    "            #print(\"chosen rank \", curRanking[minErrIndex])\n",
    "            print(\"chosen setting \", df_main_header_strings[matchedIdx[minErrIndex]])\n",
    "            print(\"chosen yValue \", curYVals[minErrIndex])\n",
    "            yData.append(curYVals[minErrIndex])\n",
    "            #else:\n",
    "            #    yData.append(max(curYVals))\n",
    "            matrices_w_data.append(matrix)\n",
    "\n",
    "    print(yData)\n",
    "    all_yData.append(yData)\n",
    "    #plt.plot(matrices_w_data, yData, '.-', label=legends[ctr])\n",
    "    ctr=ctr+1\n",
    "    \n",
    "#yToPlot=np.array(all_yData[0])/np.array(all_yData[1])\n",
    "yToPlot=[]\n",
    "ctr=0\n",
    "for y in all_yData[0]:\n",
    "    if math.isnan(float(y)):\n",
    "        all_yData[0][ctr]=np.inf\n",
    "    ctr=ctr+1\n",
    "     \n",
    "\n",
    "    \n",
    "yToPlot=all_yData[0]\n",
    "print(\"Average y value = \", np.average(yToPlot))\n",
    "plt.plot(matrices_w_data, yToPlot, '.-')\n",
    "#plt.plot(matrices_w_data, (np.array(all_yData[0])), '.-', label=\"Error norm\")\n",
    "tikzplotlib.save(\"all_mtx_gmres_riluk.tex\")\n",
    "    \n",
    "axs.set_xlabel(\"Matrix\", fontsize=16)\n",
    "#axs.set_ylabel(\"Time (s)\", fontsize=16)\n",
    "axs.set_ylabel(\"Time for convergence\", fontsize=16)\n",
    "\n",
    "#axs.set_ylabel(\"Error norm\", fontsize=16)\n",
    "#axs.legend()\n",
    "plt.xticks(matrices_w_data, rotation=90);\n",
    "#axs.set_ylim([0, 1.8])\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "F1\n",
      "chosen index  0\n",
      "projected err  [2.43926e-08]\n",
      "chosen setting  {'Matrix': 'F1.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'Polynomial Degree': '5', 'ortho': 'IMGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  50.6\n",
      "Geo_1438\n",
      "chosen index  0\n",
      "projected err  [2.07103e-07]\n",
      "chosen setting  {'Matrix': 'Geo_1438.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'Polynomial Degree': '5', 'ortho': 'IMGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  19.487000000000002\n",
      "Transport\n",
      "chosen index  0\n",
      "projected err  [1.13247e-07]\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'Polynomial Degree': '10', 'ortho': 'IMGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  8.955\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "projected err  [4.7776e-05]\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'Polynomial Degree': '10', 'ortho': 'IMGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  4.7940000000000005\n",
      "ldoor\n",
      "chosen index  0\n",
      "projected err  [8.84757e+19]\n",
      "chosen setting  {'Matrix': 'ldoor.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'Polynomial Degree': '30', 'ortho': 'IMGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  542.6899999999999\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "projected err  [2.85098e-10]\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'Polynomial Degree': '5', 'ortho': 'IMGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  42.3\n",
      "thermal2\n",
      "chosen index  0\n",
      "projected err  [nan]\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '38', 'Precon type': 'RILUK', 'Precon subtype': '1', 'Polynomial Degree': '10', 'ortho': 'IMGS', 'restartLength': '100', 'solverType': 'TPETRA GMRES'}\n",
      "chosen yValue  nan\n",
      "[50.6, 19.487000000000002, 8.955, 4.7940000000000005, 542.6899999999999, 42.3, nan]\n",
      "Average y value =  inf\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot based on parameters\n",
    "#best of RACE and woRACE\n",
    "\n",
    "import operator\n",
    "import math\n",
    "import numpy as np\n",
    "\n",
    "#plot for all matrix\n",
    "machine=\"horeka\"\n",
    "folder_wo_RACE=\"/Users/ud15idid/PhD_Thesis_CA/data/Trilinos_GMRES/\"+machine+\"/paramStudyPoly_results/28_March_2022/\"\n",
    "#folder_w_RACE=\"/Users/ud15idid/PhD_Thesis_CA/data/Trilinos_GMRES/\"+machine+\"/paramStudyPoly_results_w_RACE/28_March_2022/\"\n",
    "\n",
    "#folders=[folder_wo_RACE, folder_w_RACE]\n",
    "folders=[folder_wo_RACE]\n",
    "titles=[\"wo RACE\", \"w RACE\"]\n",
    "tikzFileNames=[\"Gmres_allMatrices_wo_RACE.tex\", \"Gmres_allMatrices_w_RACE.tex\"]\n",
    "ctr=0\n",
    "\n",
    "\n",
    "matrices_RILUK={'F1':{'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '5', 'restartLength': '100', },\n",
    "          #'parabolic_fem':{'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '10', 'restartLength': '.*', },\n",
    "          'Geo_1438':{'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '5', 'restartLength': '100', },\n",
    "          #'Emilia_923':{'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'^TPETRA GMRES$'},\n",
    "          'Transport':{'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '10', 'restartLength': '100', },\n",
    "          'G3_circuit':{'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '10', 'restartLength': '50', },\n",
    "          'ldoor':{'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '30', 'restartLength': '100', }, #not converged\n",
    "          'ML_Geer':{'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '5', 'restartLength': '100', },\n",
    "          'thermal2':{'Precon type': 'RILUK', 'Precon subtype': '1', 'solverType':'^TPETRA GMRES$', 'Polynomial Degree': '10', 'restartLength': '100', },#converged only w RACE\n",
    "          #'parabolic_fem', 'Geo_1438', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'ML_Geer', 'thermal2'}\n",
    "         }\n",
    "\n",
    "#matrices=['ML_Geer']\n",
    "#study convergence and performance\n",
    "xFeature=[\"Matrix\"]\n",
    "fixedFeature={'Iter':(operator.eq,500)} #only one feature allowed\n",
    "#fixedFeature={'Iter':(operator.eq,5000), 'errNorm':(operator.le,1e-12)}\n",
    "#yFeature=('errNorm', 'min') #the column and the reduction operator\n",
    "yFeature=\"Total_time\" #the column to plot\n",
    "#yFeature=\"errNorm\"\n",
    "#best configuration is chosen depending on min. value of err*Solve_time \n",
    "#Note: not Total_time, because pre-processing overhead decreases with high iterations \n",
    "\n",
    "legendKeys=[\"Matrix\", \"Precon subtype\", \"ortho\", 'restartLength']\n",
    "#set filters\n",
    "\n",
    "fig, axs = plt.subplots(figsize=(20, 8))\n",
    "legends=['w/o RACE', 'RACE']\n",
    "ctr=0\n",
    "\n",
    "all_yData=[]\n",
    "for folder in folders:\n",
    "    yData=[]\n",
    "    \n",
    "    matrices_w_data=[]\n",
    "    #matrixNames=[]\n",
    "    #find result files for matrices\n",
    "    #os.chdir(folder)\n",
    "    matrices=matrices_RILUK\n",
    "    for matrix in matrices_RILUK:\n",
    "        print(matrix)\n",
    "        headerFilter = {'Precon type': matrices[matrix]['Precon type'], 'Precon subtype': matrices[matrix]['Precon subtype'], 'Threads': '38', 'restartLength': matrices[matrix]['restartLength'], 'Polynomial Degree': matrices[matrix]['Polynomial Degree'], 'solverType': matrices[matrix]['solverType']}\n",
    "        file=folder+matrix+\".txt\"\n",
    "        #matrix=os.path.splitext(file)[0]\n",
    "        #matrixNames.append(matrix)\n",
    "        matchLineNums=find_matching_lines(file, \"Matrix=\")\n",
    "        #print(matchLineNums)\n",
    "        numMatches=len(matchLineNums)\n",
    "        dfs=[]\n",
    "        df_main_header_strings=[]\n",
    "\n",
    "        for i in range(1,numMatches):\n",
    "            (header, df) = pandas_read_range(file, matchLineNums[i-1], matchLineNums[i]-1)\n",
    "            dfs.append(df)\n",
    "            df_main_header_strings.append(header)\n",
    "\n",
    "\n",
    "        #print(df_main_header_strings[20]['Matrix'])\n",
    "\n",
    "        #df = pd.read_csv(file)\n",
    "        #df.head(100)\n",
    "        #dfs[0].head()\n",
    "\n",
    "\n",
    "        locCtr=0\n",
    "        #add totalTime to dfs\n",
    "        for df in dfs:\n",
    "            df['Total_time'] = df['Solve_time']+df['Precon_setup'] #+df['RACE_setup']\n",
    "            if 'RACE_setup' in df.columns:\n",
    "                df['Total_time'] += df['RACE_setup']\n",
    "            df['err_time_slope'] = df['errNorm'].diff()/df['Solve_time'].diff() #ranking cirteria\n",
    "            #print(df['ranking_slope'])\n",
    "            #print(df_main_header_strings[locCtr])\n",
    "            locCtr+=1\n",
    "\n",
    "        #now filter based on header\n",
    "        matchedIdx=findMatchHeaderIds(df_main_header_strings, headerFilter);\n",
    "        \n",
    "            \n",
    "        #now get required value from df based on the fixedFeature criteria and yFeature\n",
    "        #for df in dfs:\n",
    "        #    df['']\n",
    "        #print(dfs[0].head())\n",
    "#         fig, axs = plt.subplots(1, xFeatureSize*yFeatureSize, figsize=(20, 5))\n",
    "#         for i in range(xFeatureSize):\n",
    "#             for j in range(yFeatureSize):\n",
    "#                 legendStr=createPlot(axs[i*yFeatureSize+j], dfs, df_main_header_strings, xFeatures[i], yFeatures[j], legendKeys, headerFilter, tikzFileNames[ctr])\n",
    "\n",
    "\n",
    "#         fig.tight_layout()\n",
    "#         fig.suptitle(titles[ctr], fontsize=20)\n",
    "#         plt.legend(legendStr, bbox_to_anchor=(0, -0.2))\n",
    "#         plt.show()\n",
    "#         ctr=ctr+1\n",
    "        curYVals=[]\n",
    "        curSolveTime=[]\n",
    "        curSlope=[]\n",
    "        curConst=[]\n",
    "        curRestartLength=[]\n",
    "        #filter feature depending on fixedFeature and yFeature\n",
    "        for feature in fixedFeature:\n",
    "            featureOp=fixedFeature[feature][0]\n",
    "            featureVal=fixedFeature[feature][1]\n",
    "\n",
    "            for i in matchedIdx:\n",
    "                df=dfs[i]\n",
    "                #print(df.head())\n",
    "                filteredDf = df[featureOp(df[feature],featureVal)]\n",
    "                #print(filteredDf.head())\n",
    "                yFeatureOp=yFeature[1]\n",
    "                #if yFeatureOp=='min':\n",
    "                curSlope.extend(filteredDf['err_time_slope'].values) #apply reduction operator\n",
    "                curYVals.extend(filteredDf[yFeature].values)\n",
    "                curConst.extend(filteredDf['errNorm']-filteredDf['err_time_slope']*filteredDf['Solve_time']) #y0-m*x0\n",
    "                curSolveTime.extend(filteredDf['Solve_time'].values)\n",
    "                #else:\n",
    "                #    curYVals.append(filteredDf['ranking'].max()) #apply reduction operator\n",
    "\n",
    "        if curYVals:\n",
    "            #if yFeatureOp=='min':\n",
    "            minTime=np.min(np.array(curSolveTime))\n",
    "            #find the min error at the min. possible solve time\n",
    "            err = np.array(curSlope)*minTime+np.array(curConst)\n",
    "            minErrIndex = np.argmin(err)\n",
    "            print(\"chosen index \", minErrIndex)\n",
    "            print(\"projected err \", err)\n",
    "            #print(\"chosen rank \", curRanking[minErrIndex])\n",
    "            print(\"chosen setting \", df_main_header_strings[matchedIdx[minErrIndex]])\n",
    "            print(\"chosen yValue \", curYVals[minErrIndex])\n",
    "            yData.append(curYVals[minErrIndex])\n",
    "            #else:\n",
    "            #    yData.append(max(curYVals))\n",
    "            matrices_w_data.append(matrix)\n",
    "\n",
    "    print(yData)\n",
    "    all_yData.append(yData)\n",
    "    #plt.plot(matrices_w_data, yData, '.-', label=legends[ctr])\n",
    "    ctr=ctr+1\n",
    "    \n",
    "#yToPlot=np.array(all_yData[0])/np.array(all_yData[1])\n",
    "yToPlot=[]\n",
    "ctr=0\n",
    "for y in all_yData[0]:\n",
    "    if math.isnan(float(y)):\n",
    "        all_yData[0][ctr]=np.inf\n",
    "    ctr=ctr+1\n",
    "     \n",
    "\n",
    "    \n",
    "yToPlot=all_yData[0]\n",
    "print(\"Average y value = \", np.average(yToPlot))\n",
    "plt.plot(matrices_w_data, yToPlot, '.-')\n",
    "#plt.plot(matrices_w_data, (np.array(all_yData[0])), '.-', label=\"Error norm\")\n",
    "tikzplotlib.save(\"all_mtx_gmres_riluk.tex\")\n",
    "    \n",
    "axs.set_xlabel(\"Matrix\", fontsize=16)\n",
    "#axs.set_ylabel(\"Time (s)\", fontsize=16)\n",
    "axs.set_ylabel(\"Time for convergence\", fontsize=16)\n",
    "\n",
    "#axs.set_ylabel(\"Error norm\", fontsize=16)\n",
    "#axs.legend()\n",
    "plt.xticks(matrices_w_data, rotation=90);\n",
    "#axs.set_ylim([0, 1.8])\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Average  1.6427374392417708\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(0.0, 2.0)"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "time_poly_Jacobi=np.array([23.231663, 17.063426999999997, 7.262986, 4.348974, 59.882512000000006, 76.19613, 11.991929])\n",
    "time_poly_RILUK=np.array([50.6, 19.487000000000002, 8.955, 4.7940000000000005, 1000, 42.3, 100000])\n",
    "time_poly_Jacobi_RACE=np.array([14.471315, 11.775975999999998, 4.443139, 2.600371, 36.675268, 39.494175000000006, 7.610894])\n",
    "print(\"Average \", np.average(time_poly_Jacobi/time_poly_Jacobi_RACE))\n",
    "fig, axs = plt.subplots(figsize=(20, 8))\n",
    "plt.plot(matrices_w_data, time_poly_Jacobi/time_poly_Jacobi, '.-')\n",
    "plt.plot(matrices_w_data, time_poly_Jacobi/time_poly_RILUK, '.-')\n",
    "plt.plot(matrices_w_data, time_poly_Jacobi/time_poly_Jacobi_RACE, '.-')\n",
    "axs.set_xlabel(\"Matrix\", fontsize=16)\n",
    "#axs.set_ylabel(\"Time (s)\", fontsize=16)\n",
    "axs.set_ylabel(\"Speedup\", fontsize=16)\n",
    "tikzplotlib.save(\"all_mtx_gmres_poly_comparison.tex\")\n",
    "axs.set_ylim([0, 2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  5.650575000000001\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  21.720626\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  8.519746\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  44.071472\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  75.87219400000001\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  94.18352200000001\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  197.004575\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  222.205044\n",
      "[5.650575000000001, 21.720626, 8.519746, 44.071472, 75.87219400000001, 94.18352200000001, 197.004575, 222.205044]\n",
      "[[0.2568, 0.7004, 0.1327, 0.2228, 0.415, 0.8193, 0.6718, 0.8554], [0.1781, 0.2272, 0.1575, 0.5095, 0.8905, 1.155, 2.461, 2.324], [4.297, 19.99, 7.192, 42.71, 73.69, 90.99, 192.2, 217.3]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  5.650575000000001\n",
      "thermal2\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  21.720626\n",
      "Transport\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  8.519746\n",
      "Fault_639\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  44.071472\n",
      "Emilia_923\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  75.87219400000001\n",
      "af_shell10\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  94.18352200000001\n",
      "ML_Geer\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  197.004575\n",
      "Flan_1565\n",
      "chosen index  0\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'innerSweep': '1', 'innerDamping': '0.15'}\n",
      "chosen power  1\n",
      "chosen yValue  222.205044\n",
      "[5.650575000000001, 21.720626, 8.519746, 44.071472, 75.87219400000001, 94.18352200000001, 197.004575, 222.205044]\n",
      "[[0.2568, 0.7004, 0.1327, 0.2228, 0.415, 0.8193, 0.6718, 0.8554], [0.1781, 0.2272, 0.1575, 0.5095, 0.8905, 1.155, 2.461, 2.324], [4.297, 19.99, 7.192, 42.71, 73.69, 90.99, 192.2, 217.3]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[3.9110850000000004, 3.90158, 3.9908750000000004, 3.98749, 3.968083, 3.942854, 4.099048, 4.173456, 4.125963, 4.151356, 4.30987, 4.315709999999999]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '3', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '40'}\n",
      "chosen power  3\n",
      "chosen yValue  3.90158\n",
      "thermal2\n",
      "[10.606098000000001, 10.600855000000001, 10.965939, 11.007337999999999, 11.610569000000002, 11.485754, 11.998084, 12.02032, 12.385335000000001, 12.41988, 12.706392000000001, 12.805181]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '3', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '40'}\n",
      "chosen power  3\n",
      "chosen yValue  10.600855000000001\n",
      "Transport\n",
      "[6.074516, 6.091632, 5.643779, 5.65306, 5.538412, 5.4726729999999995, 5.412628, 5.4324069999999995, 5.5157240000000005, 5.387589, 5.366966, 5.376207]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  10\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '8', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  8\n",
      "chosen yValue  5.366966\n",
      "Fault_639\n",
      "[28.393245, 28.437852999999997, 27.846898000000003, 27.897985, 27.478395, 27.473911, 27.895764, 27.892974, 28.086441, 28.117210000000004, 28.614331999999997, 30.598952999999998]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  5\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '5', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '40'}\n",
      "chosen power  5\n",
      "chosen yValue  27.473911\n",
      "Emilia_923\n",
      "[41.721447999999995, 41.75138, 38.426818999999995, 38.450707, 40.075497000000006, 40.066435, 39.800707, 39.826953, 39.739755, 39.740598999999996, 40.735178000000005, 40.77347]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  2\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '4', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  4\n",
      "chosen yValue  38.426818999999995\n",
      "af_shell10\n",
      "[44.27577, 44.339862000000004, 41.431734, 41.468606, 39.938262, 40.007594, 38.822137, 38.904738, 38.557015, 38.599393000000006, 39.095959, 38.935677999999996]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  8\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '7', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  7\n",
      "chosen yValue  38.557015\n",
      "ML_Geer\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[105.207564, 104.99363999999998, 100.365161, 101.436188, 100.27148399999999, 101.256997, 97.46034399999999, 97.750649, 98.03819, 98.03874800000001, 99.49967999999998, 100.540153]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  6\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '6', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  6\n",
      "chosen yValue  97.46034399999999\n",
      "Flan_1565\n",
      "[112.550113, 112.548881, 105.25600899999999, 105.26634899999999, 103.67512, 107.01749600000001, 105.70477, 108.864018, 107.501628, 106.777769, 107.40860300000001, 109.48372900000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  4\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '5', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  5\n",
      "chosen yValue  103.67512\n",
      "[3.90158, 10.600855000000001, 5.366966, 27.473911, 38.426818999999995, 38.557015, 97.46034399999999, 103.67512]\n",
      "[[0.2596, 0.7471, 0.1343, 0.2182, 0.4127, 0.8167, 0.6677, 0.8563], [0.1629, 0.386, 0.1756, 0.6248, 0.9162, 1.183, 2.458, 2.334], [2.439, 8.534, 3.803, 25.8, 36.01, 35.02, 92.16, 98.28]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "G3_circuit\n",
      "[3.9110850000000004, 3.90158, 3.9908750000000004, 3.98749, 3.968083, 3.942854, 4.099048, 4.173456, 4.125963, 4.151356, 4.30987, 4.315709999999999]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'G3_circuit.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '3', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '40'}\n",
      "chosen power  3\n",
      "chosen yValue  3.90158\n",
      "thermal2\n",
      "[10.606098000000001, 10.600855000000001, 10.965939, 11.007337999999999, 11.610569000000002, 11.485754, 11.998084, 12.02032, 12.385335000000001, 12.41988, 12.706392000000001, 12.805181]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  1\n",
      "chosen setting  {'Matrix': 'thermal2.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '3', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '40'}\n",
      "chosen power  3\n",
      "chosen yValue  10.600855000000001\n",
      "Transport\n",
      "[6.074516, 6.091632, 5.643779, 5.65306, 5.538412, 5.4726729999999995, 5.412628, 5.4324069999999995, 5.5157240000000005, 5.387589, 5.366966, 5.376207]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  10\n",
      "chosen setting  {'Matrix': 'Transport.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '8', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  8\n",
      "chosen yValue  5.366966\n",
      "Fault_639\n",
      "[28.393245, 28.437852999999997, 27.846898000000003, 27.897985, 27.478395, 27.473911, 27.895764, 27.892974, 28.086441, 28.117210000000004, 28.614331999999997, 30.598952999999998]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  5\n",
      "chosen setting  {'Matrix': 'Fault_639.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '5', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '40'}\n",
      "chosen power  5\n",
      "chosen yValue  27.473911\n",
      "Emilia_923\n",
      "[41.721447999999995, 41.75138, 38.426818999999995, 38.450707, 40.075497000000006, 40.066435, 39.800707, 39.826953, 39.739755, 39.740598999999996, 40.735178000000005, 40.77347]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  2\n",
      "chosen setting  {'Matrix': 'Emilia_923.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '4', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  4\n",
      "chosen yValue  38.426818999999995\n",
      "af_shell10\n",
      "[44.27577, 44.339862000000004, 41.431734, 41.468606, 39.938262, 40.007594, 38.822137, 38.904738, 38.557015, 38.599393000000006, 39.095959, 38.935677999999996]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  8\n",
      "chosen setting  {'Matrix': 'af_shell10.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '7', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  7\n",
      "chosen yValue  38.557015\n",
      "ML_Geer\n",
      "[105.207564, 104.99363999999998, 100.365161, 101.436188, 100.27148399999999, 101.256997, 97.46034399999999, 97.750649, 98.03819, 98.03874800000001, 99.49967999999998, 100.540153]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  6\n",
      "chosen setting  {'Matrix': 'ML_Geer.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '6', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  6\n",
      "chosen yValue  97.46034399999999\n",
      "Flan_1565\n",
      "[112.550113, 112.548881, 105.25600899999999, 105.26634899999999, 103.67512, 107.01749600000001, 105.70477, 108.864018, 107.501628, 106.777769, 107.40860300000001, 109.48372900000001]\n",
      "Warning: More than one matches. Taking minimum.\n",
      "chosen index  4\n",
      "chosen setting  {'Matrix': 'Flan_1565.mtx', 'Threads': '64', 'Precon type': 'RELAXATION', 'Precon subtype': 'Jacobi', 'Polynomial Degree': '80', 'ortho': 'ICGS', 'restartLength': '50', 'solverType': 'TPETRA GMRES', 'power': '5', 'innerSweep': '1', 'innerDamping': '0.15', 'cacheSize': '200', 'recStage': '0'}\n",
      "chosen power  5\n",
      "chosen yValue  103.67512\n",
      "[3.90158, 10.600855000000001, 5.366966, 27.473911, 38.426818999999995, 38.557015, 97.46034399999999, 103.67512]\n",
      "[[0.2596, 0.7471, 0.1343, 0.2182, 0.4127, 0.8167, 0.6677, 0.8563], [0.1629, 0.386, 0.1756, 0.6248, 0.9162, 1.183, 2.458, 2.334], [2.439, 8.534, 3.803, 25.8, 36.01, 35.02, 92.16, 98.28]]\n",
      "matrices w data ['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10', 'ML_Geer', 'Flan_1565']\n",
      "Average MPK speedup =  2.0342979116030566\n",
      "Average speedup =  1.9088278704759383\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot for GMRES paper. Only performance\n",
    "\n",
    "import operator\n",
    "import math\n",
    "import numpy as np\n",
    "\n",
    "#plot for all matrix\n",
    "machine=\"tg097\"\n",
    "threads=\"64\"\n",
    "date=\"31_Aug_2022\"\n",
    "tikzFileName=\"tikzOut.tex\"\n",
    "folder_wo_RACE=\"/Users/ud15idid/MPK_iterative_solvers/plots/\"+machine+\"/gmres_poly_results/\"+date+\"/\"\n",
    "folder_w_RACE=\"/Users/ud15idid/MPK_iterative_solvers/plots/\"+machine+\"/gmres_poly_results_w_RACE/\"+date+\"/\"\n",
    "\n",
    "folders=[folder_wo_RACE, folder_w_RACE]\n",
    "titles=[\"wo RACE\", \"w RACE\"]\n",
    "tikzFileNames=[\"Gmres_allMatrices_wo_RACE.tex\", \"Gmres_allMatrices_w_RACE.tex\"]\n",
    "ctr=0\n",
    "\n",
    "#matrices=['F1', 'parabolic_fem', 'FreeBosonChain-18', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'dielFilterV3real', 'ML_Geer', 'thermal2']\n",
    "#matrices=['F1', 'parabolic_fem', 'HPCG-128-128-128', 'Geo_1438', 'FEM_3D_thermal2', 'af_shell10', 'Emilia_923', 'Transport', 'G3_circuit', 'ldoor', 'ML_Geer', 'thermal2']\n",
    "#matrices=['G3_circuit', 'thermal2', 'af_shell7', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10',\n",
    "#          'ML_Geer', 'Flan_1565']\n",
    "matrices=['G3_circuit', 'thermal2', 'Transport', 'Fault_639', 'Emilia_923', 'af_shell10',\n",
    "          'ML_Geer', 'Flan_1565']\n",
    "#matrices=['G3_circuit', 'thermal2', 'af_shell7', 'Transport', 'Emilia_923', 'af_shell10',\n",
    "#          'ML_Geer', 'Flan_1565', ]\n",
    "restartLength='50'\n",
    "otho=\"ICGS\"\n",
    "#preconType=\"NONE\"\n",
    "preconType=\"RELAXATION\"\n",
    "#preconSubType=\"NONE\"\n",
    "preconSubType=\"Jacobi\"\n",
    "#preconSubType=\"Two-stage Gauss-Seidel\"\n",
    "innerSweep=\"1\"\n",
    "RACEpower=\".*\"\n",
    "polyDeg=\"80\"\n",
    "\n",
    "#matrices=['ML_Geer']\n",
    "#study convergence and performance\n",
    "xFeature=[\"Matrix\"]\n",
    "fixedFeature={'Iter':(operator.eq,200)} #only one feature allowed\n",
    "#fixedFeature={'Iter':(operator.eq,5000), 'errNorm':(operator.le,1e-12)}\n",
    "#yFeature=('errNorm', 'min') #the column and the reduction operator\n",
    "yFeature=\"Total_time\" #the column to plot\n",
    "#yFeature=\"errNorm\"\n",
    "#best configuration is chosen depending on min. value of err*Solve_time \n",
    "#Note: not Total_time, because pre-processing overhead decreases with high iterations \n",
    "\n",
    "legendKeys=[\"Matrix\", \"Precon subtype\", \"ortho\", 'restartLength', 'power', 'polyDeg']\n",
    "#set filters\n",
    "\n",
    "#time contributions to plot\n",
    "time_contribs=[\"GMRES:ortho\", \"GMRES:spmv\", \"GMRES:Prec\"]\n",
    "\n",
    "fig, axs = plt.subplots(figsize=(12, 8))\n",
    "legends=['w/o RACE', 'RACE']\n",
    "ctr=0\n",
    "\n",
    "all_yData=[]\n",
    "all_timeData=[]\n",
    "all_chosenPower=[]\n",
    "for folder in folders:\n",
    "    #for rcm in [\"\", \"_RCM\"]:\n",
    "    for rcm in [\"\", \"\"]:\n",
    "        yData=[]\n",
    "        chosenPower=[]\n",
    "        timeData=[None] * len(time_contribs)\n",
    "        for contribIdx in range(0,len(time_contribs)):\n",
    "            timeData[contribIdx] = [] #make empty list\n",
    "\n",
    "        matrices_w_data=[]\n",
    "        #matrixNames=[]\n",
    "        #find result files for matrices\n",
    "        #os.chdir(folder)\n",
    "        for matrix in matrices:\n",
    "            matrix=matrix+rcm\n",
    "            print(matrix)\n",
    "            #headerFilter = {'Precon type': matrices[matrix]['Precon type'], 'Precon subtype': matrices[matrix]['Precon subtype'], 'Threads': '38', 'restartLength': matrices[matrix]['restartLength'], 'solverType': matrices[matrix]['solverType']}\n",
    "            headerFilter = {'Precon type': preconType, 'Precon subtype': preconSubType, 'Threads': threads, \n",
    "                            'Polynomial Degree': polyDeg, 'restartLength': restartLength, 'power': RACEpower, 'innerSweep': innerSweep}\n",
    "    \n",
    "            file=folder+matrix+\".txt\"\n",
    "            #matrix=os.path.splitext(file)[0]\n",
    "            #matrixNames.append(matrix)\n",
    "            matchLineNums=find_matching_lines(file, \"Matrix=\")\n",
    "            #print(matchLineNums)\n",
    "            numMatches=len(matchLineNums)\n",
    "\n",
    "            dfs=[]\n",
    "            df_main_header_strings=[]\n",
    "\n",
    "            for i in range(1,numMatches):\n",
    "                (header, df) = pandas_read_range(file, matchLineNums[i-1], matchLineNums[i]-1)\n",
    "                dfs.append(df)\n",
    "                df_main_header_strings.append(header)\n",
    "\n",
    "            #print(df_main_header_strings)\n",
    "\n",
    "            #print(df_main_header_strings[20]['Matrix'])\n",
    "\n",
    "            #df = pd.read_csv(file)\n",
    "            #df.head(100)\n",
    "            #dfs[0].head()\n",
    "\n",
    "\n",
    "            locCtr=0\n",
    "            #add totalTime to dfs\n",
    "            for df in dfs:\n",
    "                df['Total_time'] = df['Solve_time']+df['Precon_setup'] #+df['RACE_setup']\n",
    "                if 'RACE_setup' in df.columns:\n",
    "                    df['Total_time'] += df['RACE_setup']\n",
    "                df['err_time_slope'] = df['errNorm'].diff()/df['Solve_time'].diff() #ranking cirteria\n",
    "                #print(df['ranking_slope'])\n",
    "                #print(df_main_header_strings[locCtr])\n",
    "                locCtr+=1\n",
    "\n",
    "            #now filter based on header\n",
    "            matchedIdx=findMatchHeaderIds(df_main_header_strings, headerFilter);\n",
    "\n",
    "\n",
    "            curYVals=[]\n",
    "            timeVals=[None] * len(time_contribs)\n",
    "            for contribIdx in range(0,len(time_contribs)):\n",
    "                timeVals[contribIdx] = [] #make empty list\n",
    "\n",
    "                #filter feature depending on fixedFeature and yFeature\n",
    "            for feature in fixedFeature:\n",
    "                featureOp=fixedFeature[feature][0]\n",
    "                featureVal=fixedFeature[feature][1]\n",
    "\n",
    "                for i in matchedIdx:\n",
    "                    df=dfs[i]\n",
    "                    #print(df.head())\n",
    "                    filteredDf = df[featureOp(df[feature],featureVal)]\n",
    "                    #print(filteredDf.head())\n",
    "                    yFeatureOp=yFeature[1]\n",
    "                    curYVals.extend(filteredDf[yFeature].values)\n",
    "                    for contribIdx in range(0,len(time_contribs)):\n",
    "                        timeVals[contribIdx].extend(filteredDf[time_contribs[contribIdx]].values)\n",
    "\n",
    "\n",
    "            if (len(curYVals)!=1):\n",
    "                print(curYVals)\n",
    "                print(\"Warning: More than one matches. Taking minimum.\") \n",
    "\n",
    "            #always take min, because it is time\n",
    "            #minTime=np.min(np.array(curYVals))\n",
    "            minIndex = np.argmin(np.array(curYVals))\n",
    "            print(\"chosen index \", minIndex)\n",
    "            #print(\"chosen rank \", curRanking[minErrIndex])\n",
    "            chosen_header=df_main_header_strings[matchedIdx[minIndex]]\n",
    "            print(\"chosen setting \", chosen_header)\n",
    "            curPower=1\n",
    "            if \"power\" in chosen_header:\n",
    "                curPower=chosen_header[\"power\"]\n",
    "            print(\"chosen power \", curPower)\n",
    "            chosenPower.append(curPower)\n",
    "            print(\"chosen yValue \", curYVals[minIndex])\n",
    "            matrices_w_data.append(matrix)\n",
    "            yData.append(curYVals[minIndex])\n",
    "            for contribIdx in range(0,len(time_contribs)):\n",
    "                timeData[contribIdx].append(timeVals[contribIdx][minIndex])\n",
    "\n",
    "        print(yData)\n",
    "        print(timeData)\n",
    "        all_yData.append(yData)\n",
    "        all_timeData.append(timeData)\n",
    "        all_chosenPower.append(chosenPower)\n",
    "        #plt.plot(matrices_w_data, yData, '.-', label=legends[ctr])\n",
    "        ctr=ctr+1\n",
    "\n",
    "        print(\"matrices w data\", matrices_w_data)\n",
    "#yToPlot=np.array(all_yData[0])/np.array(all_yData[1])\n",
    "yToPlot=[]\n",
    "ctr=0\n",
    "for y in all_yData[0]:\n",
    "    if math.isnan(float(y)):\n",
    "        all_yData[0][ctr]=np.inf\n",
    "    ctr=ctr+1\n",
    "ctr=0   \n",
    "for y in all_yData[1]:\n",
    "    if math.isnan(float(y)):\n",
    "        all_yData[1][ctr]=np.inf\n",
    "    ctr=ctr+1\n",
    "\n",
    "#plt.bar(matrices_w_data, all_yData[0])\n",
    "#wo_RACE_list = [plt.bar(matrices_w_data, all_yData[0], align='edge', width=-0.2)]\n",
    "#w_RACE_list = [plt.bar(matrices_w_data, all_yData[1], align='edge', width=0.2)]\n",
    "\n",
    "baseTime_wo_rcm=np.array(all_yData[0])\n",
    "baseTime_w_rcm=np.array(all_yData[1])\n",
    "baseTime = np.minimum(baseTime_wo_rcm, baseTime_w_rcm) #np.ones(len(all_yData[0]))\n",
    "isRCMmins = (baseTime == baseTime_w_rcm)\n",
    "ortho_time=np.zeros(len(baseTime_wo_rcm))\n",
    "spmv_prec_time=np.zeros(len(baseTime_wo_rcm))\n",
    "ctr=0\n",
    "for rcmMin in isRCMmins:\n",
    "    idx=0\n",
    "    if rcmMin:\n",
    "        idx=1\n",
    "    ortho=np.array(all_timeData[idx][0])[ctr]\n",
    "    ortho_time[ctr]=ortho\n",
    "    spmv_prec=np.array(all_timeData[idx][1])[ctr]+np.array(all_timeData[idx][2])[ctr]\n",
    "    spmv_prec_time[ctr]=spmv_prec\n",
    "    ctr=ctr+1\n",
    "\n",
    "misc_time=(baseTime-(ortho_time+spmv_prec_time))\n",
    "barWidth=0.3            \n",
    "\n",
    "#normalize all time\n",
    "ortho_time = ortho_time/baseTime\n",
    "spmv_prec_time = spmv_prec_time/baseTime\n",
    "misc_time = misc_time/baseTime\n",
    "\n",
    "wo_RACE_list = [plt.bar(matrices_w_data, misc_time, align='edge', width=-barWidth, color=\"#bdd7e7\"),\n",
    "                plt.bar(matrices_w_data, ortho_time, bottom=misc_time, align='edge', width=-barWidth, color=\"#6baed6\"),\n",
    "                plt.bar(matrices_w_data, spmv_prec_time, bottom=(ortho_time+misc_time), align='edge', width=-barWidth, color=\"#2171b5\")]\n",
    "spmv_prec_wo_race=spmv_prec_time\n",
    "\n",
    "#idx=1\n",
    "#ortho_time=(np.array(all_timeData[idx][0])+np.array(all_timeData[idx][1]))\n",
    "#spmv_prec_time=(np.array(all_timeData[idx][2])+np.array(all_timeData[idx][3])+np.array(all_timeData[idx][4]))\n",
    "#misc_time=((np.array(all_yData[idx])-(ortho_time+spmv_prec_time)))\n",
    "raceTime_wo_rcm=np.array(all_yData[2])\n",
    "raceTime_w_rcm=np.array(all_yData[3])\n",
    "raceTime = np.minimum(raceTime_wo_rcm, raceTime_w_rcm) #np.ones(len(all_yData[0]))\n",
    "isRCMmins = (raceTime == raceTime_w_rcm)\n",
    "ortho_time=np.zeros(len(raceTime_wo_rcm))\n",
    "spmv_prec_time=np.zeros(len(raceTime_wo_rcm))\n",
    "chosen_power_selected=np.zeros(len(raceTime_wo_rcm), dtype=int)\n",
    "ctr=0\n",
    "for rcmMin in isRCMmins:\n",
    "    idx=2\n",
    "    if rcmMin:\n",
    "        idx=3\n",
    "    ortho=np.array(all_timeData[idx][0])[ctr]\n",
    "    ortho_time[ctr]=ortho\n",
    "    spmv_prec=np.array(all_timeData[idx][1])[ctr]+np.array(all_timeData[idx][2])[ctr]\n",
    "    spmv_prec_time[ctr]=spmv_prec\n",
    "    chosen_power_selected[ctr] = all_chosenPower[idx][ctr]\n",
    "    ctr=ctr+1\n",
    "misc_time=(raceTime-(ortho_time+spmv_prec_time))\n",
    "\n",
    "#normalize all time\n",
    "ortho_time = ortho_time/baseTime\n",
    "spmv_prec_time = spmv_prec_time/baseTime\n",
    "misc_time = misc_time/baseTime\n",
    "\n",
    "w_RACE_list = [plt.bar(matrices_w_data, misc_time, align='edge', width=barWidth, color=\"#fdbe85\"),\n",
    "                plt.bar(matrices_w_data, ortho_time, bottom=misc_time, align='edge', width=barWidth, color=\"#fd8d3c\"),\n",
    "                plt.bar(matrices_w_data, spmv_prec_time, bottom=(ortho_time+misc_time), align='edge', width=barWidth, color=\"#d94701\")]\n",
    "spmv_prec_w_race=spmv_prec_time\n",
    "\n",
    "text_y_pos = np.zeros(len(w_RACE_list[2]))\n",
    "ctr=0\n",
    "for bars in w_RACE_list:\n",
    "     ctr=0\n",
    "     for bar in bars:\n",
    "        text_y_pos[ctr] += bar.get_height() \n",
    "        ctr+=1\n",
    "\n",
    "ctr=0\n",
    "for bar in w_RACE_list[2]:\n",
    "    plt.text(bar.get_x() + bar.get_width() / 2.0, text_y_pos[ctr] + 0.05,  chosen_power_selected[ctr], ha=\"center\", fontsize=\"x-large\")\n",
    "    ctr+=1\n",
    "        \n",
    "        \n",
    "#plt.bar(matrices_w_data, all_yData[1]) \n",
    "plt.legend(['Baseline', 'RACE'])\n",
    "axs.set_xlabel(\"Matrix\", fontsize=16)\n",
    "plt.xticks(matrices_w_data, rotation=45, fontsize=16);\n",
    "axs.set_ylabel(\"Normalized time\", fontsize=16)\n",
    "\n",
    "#yToPlot=np.minimum(all_yData[0], all_yData[1])\n",
    "print(\"Average MPK speedup = \", np.average(spmv_prec_wo_race/spmv_prec_w_race))\n",
    "print(\"Average speedup = \", np.average(baseTime/raceTime))\n",
    "#plt.plot(matrices_w_data, yToPlot, '.-')\n",
    "#plt.plot(matrices_w_data, (np.array(all_yData[0])), '.-', label=\"Error norm\")\n",
    "tikzplotlib.save(tikzFileName)\n",
    "    \n",
    "#axs.set_xlabel(\"Matrix\", fontsize=16)\n",
    "#axs.set_ylabel(\"Time (s)\", fontsize=16)\n",
    "#axs.set_ylabel(\"Time for convergence\", fontsize=16)\n",
    "\n",
    "#axs.set_ylabel(\"Error norm\", fontsize=16)\n",
    "#axs.legend()\n",
    "\n",
    "#axs.set_ylim([0, 1.8])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plots/gmres_s_step_kernels_perf_data/generate_tables.sh <==
arch=$1
cd ${arch}
folders=$(ls)
cd -

for folder in ${folders}; do
    ./getTimeSplitting.sh ${arch}/${folder}/out.txt ${arch}/${folder}/table.txt
done



==> plots/gmres_s_step_kernels_perf_data/getTimeSplitting.sh <==
file=$1
outFile=$2

function getTime()
{
    string=$1
    file=$2
    out=$(sed -n -e "s/^.*${string}//p" ${file} | cut -d"(" -f1)
    echo $out
}
Bortho_time=$(getTime "GmresSstep::BOrtho" ${file})
TSQR_time=$(getTime "GmresSstep::TSQR" ${file})
MPK_time=$(getTime "GmresSstep::RACE MPK" ${file})
SpMV_time=$(getTime "GmresSstep::matrix-apply" ${file})
#Note: RACE setup time has to be manually entered into raw file, as only first
#solve has this time
Precon_setup_time=$(getTime "Setting preconditioner time" ${file})
total_time=$(getTime "Pure solve time" ${file})

echo "Bortho, TSQR, MPK, SpMV, raceSetup, preconSetup, Total" > ${outFile}
echo "${Bortho_time}, ${TSQR_time}, ${MPK_time}, ${SpMV_time}, 0, ${Precon_setup_time}, ${total_time}" >> ${outFile}


==> plots/horeka/amg_results/6_Sept_2022/collect_level_info.sh <==
solveTime="0.7852 0.9567 2.9296 25.1002 33.4555 41.9231 76.3515 82.8992"
matrices="G3_circuit thermal2 Transport Fault_639 Emilia_923 af_shell10 ML_Geer Flan_1565"

rawFolder="raw"
#uncompress
tar -xzf ${rawFolder}.tar.gz
tmpFile="tmp.txt"
ctr=1
for matrix in ${matrices}; do
    matrixFile="${rawFolder}/${matrix}.txt"
    curSolveTime=$(echo ${solveTime} | cut -d" " -f${ctr})
    grep "Pure solve time .* ${curSolveTime}" -B 250 ${matrixFile} > ${tmpFile}
    level_zero_smoothing_w_space=$(grep "MueLu: Hierarchy: Solve : smoothing (level=0)" ${tmpFile} | sed 's/^.*level=0) //' | cut -d "(" -f1)
    level_zero_smoothing=$(echo "${level_zero_smoothing_w_space}")
    level_zero_residual_w_space=$(grep  "MueLu: Hierarchy: Solve : residual calculation (level=0)" ${tmpFile} | sed 's/^.*level=0) //' | cut -d "(" -f1)
    level_zero_residual=$(echo "${level_zero_residual_w_space}")
    level_zero_total_w_space=$(grep "Belos: Operation Prec\*x" ${tmpFile} | sed 's/^.*x //' | cut -d "(" -f1)
    level_zero_total=$(echo "${level_zero_total_w_space}")
   # echo "${level_zero_smoothing}, ${level_zero_residual}, ${level_zero_total}"
    smoothing_res_contrib=$(echo "(${level_zero_smoothing}+${level_zero_residual})/${level_zero_total}" | bc -l)
    #echo "${matrix}, ${smoothing_res_contrib}"
    echo "(${ctr}, ${smoothing_res_contrib})"
    let ctr=${ctr}+1
done

rm -rf ${rawFolder}


==> plots/tg097/amg_results/6_Sept_2022/collect_level_info.sh <==
solveTime="0.6687 0.9112 3.064 22.3649 36.3192 45.3481 81.6044 87.6472"
matrices="G3_circuit thermal2 Transport Fault_639 Emilia_923 af_shell10 ML_Geer Flan_1565"

rawFolder="raw"
#uncompress
tar -xzf ${rawFolder}.tar.gz
tmpFile="tmp.txt"
ctr=1
for matrix in ${matrices}; do
    matrixFile="${rawFolder}/${matrix}.txt"
    curSolveTime=$(echo ${solveTime} | cut -d" " -f${ctr})
    grep "Pure solve time .* ${curSolveTime}" -B 250 ${matrixFile} > ${tmpFile}
    level_zero_smoothing_w_space=$(grep "MueLu: Hierarchy: Solve : smoothing (level=0)" ${tmpFile} | sed 's/^.*level=0) //' | cut -d "(" -f1)
    level_zero_smoothing=$(echo "${level_zero_smoothing_w_space}")
    level_zero_residual_w_space=$(grep  "MueLu: Hierarchy: Solve : residual calculation (level=0)" ${tmpFile} | sed 's/^.*level=0) //' | cut -d "(" -f1)
    level_zero_residual=$(echo "${level_zero_residual_w_space}")
    level_zero_total_w_space=$(grep "Belos: Operation Prec\*x" ${tmpFile} | sed 's/^.*x //' | cut -d "(" -f1)
    level_zero_total=$(echo "${level_zero_total_w_space}")
   # echo "${level_zero_smoothing}, ${level_zero_residual}, ${level_zero_total}"
    smoothing_res_contrib=$(echo "(${level_zero_smoothing}+${level_zero_residual})/${level_zero_total}" | bc -l)
    #echo "${matrix}, ${smoothing_res_contrib}"
    echo "(${ctr}, ${smoothing_res_contrib})"
    let ctr=${ctr}+1
done

rm -rf ${rawFolder}

